Review of Three Algorithms That Build k-d Trees

The original description of the k-d tree recognized that rebalancing techniques, such as used to build an AVL tree or a red-black tree, are not applicable to a k-d tree. Hence, in order to build a balanced k-d tree, it is necessary to find the median of a set of data for each recursive subdivision of that set. The sort or selection used to find the median, and the technique used to partition the set about that median, strongly influence the computational complexity of building a k-d tree. This article describes and contrasts three k-d tree-building algorithms that differ in their technique used to partition the set, and compares the performance of the algorithms. In addition, dual-threaded execution is proposed for one of the three algorithms.

==> anc/C++/kdmap/raw_pointers/kdMap.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_H
#define KD_MAP_H

#include "kdMapNode.h"

#ifdef NLOGN
#include "kdMapNlogn.h"
#else
#include "kdMapKnlogn.h"
#endif

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTree class defines the k-d tree API. */
template <typename K, typename V>
class KdTree
{
public:
  KdNode<K,V>* root = nullptr;
  signed_size_t numDimensions = 3;
  signed_size_t maxSubmitDepth = -1;

#ifdef KD_MAP_DYNAMIC_H

  /*
   * This constructor assigns the KdTree::root node from
   * the root node of another KdTree instance, sets the
   * root node of that other KdTree instance to nullptr
   * (which transfers that other root node to KdTree::root),
   * deletes that other KdTree instance, and sets it to
   * nullptr so that it doesn't remain a dangling pointer.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   * tree (MODIFIED) a pointer to a KdTree instance, passed by reference
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth,
         KdTree<K,V>*& tree)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
    this->root = tree->root;
    tree->root = nullptr;
    delete tree;
    tree = nullptr;
  }

#endif

  /*
   * This is the basic constructor.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
  }

public:
  ~KdTree() {

    // Do not delete the KdNode::root if KD_MAP_DYNAMIC_H is defined,
    // because the KdTreeDynamic::rebuildSubTree function requires
    // that the k-d tree persist. Instead, the ~KdTreeDynamic
    // destructor will delete KdNode::root.
#ifndef KD_MAP_DYNAMIC_H
    delete root;
#endif

  }

  /*
   * Delete the values set of each KdNode instance in the tree.
   *
   * Calling parameter:
   *
   * node - the root node of the tree
   */
private:
  void deleteValues(KdNode<K,V>* const node) {
    delete node->values;
    if (node->ltChild != nullptr) {
      deleteValues(node->ltChild);
    }
    if (node->gtChild != nullptr) {
      deleteValues(node->gtChild);
    }
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_TREE_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * p - the leading dimension
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K,V>* createKdTree(const vector<KdNode<K,V>*>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p)
  {

#ifdef NLOGN
    return KdTreeNlogn<K,V>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#else
    return KdTreeKnlogn<K,V>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#endif

  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times
   * p - optional leading dimension, aka partition coordnate (default 0)
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                  signed_size_t const maximumSubmitDepth,
                                  signed_size_t& numberOfNodes,
                                  double& allocateTime,
                                  double& sortTime,
                                  double& removeTime,
                                  double& kdTime,
                                  double& verifyTime)
  {

#ifdef NLOGN
    return KdTreeNlogn<K,V>::createKdTree(coordinates, maximumSubmitDepth,
                                          numberOfNodes, allocateTime,
                                          sortTime, removeTime, kdTime,
                                          verifyTime);
#else
    return KdTreeKnlogn<K,V>::createKdTree(coordinates, maximumSubmitDepth,
                                           numberOfNodes, allocateTime,
                                           sortTime, removeTime, kdTime,
                                           verifyTime);
#endif

  }

  /* Determine whether the tree is empty. */
public:
  bool isEmpty() {
    return (root == nullptr);
  }
  
  /* Return the root of the tree. */
public:
  KdNode<K,V>* getRoot() {
    return root;
  }

  /*
   * Return the height of the tree, or 0 if the tree is empty
   * or if KD_MAP_DYNAMIC_H is not defined.
   */
public:
  size_t getHeight() {

#ifdef KD_MAP_DYNAMIC_H
    if (root == nullptr) {
      return 0;
    } else {
      return root->height;
    }
#else
    return 0;
#endif

  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll) {

    root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enableAll);
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list of KdNode pointers that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to test for insidedness
   *          and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    const vector<bool>& enable) {
    
    root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
  }

  /*
  * Verify the results of region search.
  *
  * fastRegionList - a list of KdNode pointers found by region search
  * slowRegionList - a list of KdNode pointers found by brute-force search
  */
public:
  void verifyRegionSearch(list<KdNode<K,V>*> fastRegionList,
                          list<KdNode<K,V>*> slowRegionList) {

    if (root != nullptr) {
      root->verifyRegionSearch(fastRegionList, slowRegionList);
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
  */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors) {
    
    root->findNearestNeighbors(neighbors, query, numNeighbors);
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors,
                            const vector<bool>& enable) {
    
    root->findNearestNeighbors(neighbors, query, numNeighbors, enable);
  }
  
  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(const forward_list< pair<double, KdNode<K,V>*> >& neighborsFast,
                              const forward_list< pair<double, KdNode<K,V>*> >& neighborsSlow) const {
    
    root->verifyNearestNeighbors(neighborsFast, neighborsSlow);
  }

  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of KdNode instances
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K,V>*>> sortByDistance(list<KdNode<K,V>*>& kdList,
                                                           const vector<K>& query,
                                                           signed_size_t const maxNodes) {

    return root->sortByDistance(kdList, query, maxNodes);
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                                   vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth) {
    
    root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth);
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K,V>*> >* >& nn,
                                   vector< forward_list< pair<double, KdNode<K,V>*> >* >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   const vector<bool>& enable) {
    
    root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth, enable);
   }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * size - the number of KdNode instances prior to calling KdMapNode::removeDuplicates
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                              vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                              size_t const size) {

    root->verifyReverseNeighbors(nn, rnn, size);
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(const vector< forward_list< pair<double, KdNode<K,V>*> > >& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const {

    root->calculateMeanStd(vec, meanSize, stdSize, meanDist, stdDist);
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(const vector< forward_list< pair<double, KdNode<K,V>*> > >& vec) const {

    return root->nonEmptyLists(vec);
  }
#endif // REVERSE_NEAREST_NEIGHBORS

  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                             const vector<K>& query,
                             signed_size_t const numNeighbors) {
    
    root->bruteNearestNeighbors(neighbors, query, numNeighbors);
  }
  
  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node.
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree() {

    if (root != nullptr) {
      return root->verifyKdTree(numDimensions, maxSubmitDepth, 0, 0);
    } else {
      return 0;
    }
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(K const* tuple,
                  signed_size_t const dim) const {
    
    root->printTuple(tuple, dim);
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(const vector<K>& tuple) {
    
    KdNode<K,V>::printTuple(tuple);
  }

  /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a forward list of (double, KdNode*) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(const forward_list<pair<double, KdNode<K,V>*>>& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const {
    
    root->printTuples(regionList, maximumNumberOfNodesToPrint, numDimensions);
  }

  /*
   * The printKdTree function prints the k-d tree "sideways" with the root at the ltChild.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * depth - the depth in the k-d tree
   */
public:
  void printKdTree(signed_size_t const dim,
                   signed_size_t const depth) const {

    root->printKdTree(dim, depth);
  }

}; // class KdTree

#endif // KD_MAP_H

==> anc/C++/kdmap/raw_pointers/kdMapDynamic.h <==
/*
 * Modifications Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_DYNAMIC_H
#define KD_MAP_DYNAMIC_H

#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <set>
#include <sstream>
#include <stdexcept>
#include <vector>

using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::copy;
using std::cout;
using std::endl;
using std::ostringstream;
using std::pair;
using std::runtime_error;
using std::set;
using std::streamsize;
using std::vector;

/* The maximum allowed height difference used by isBalanced() */
#ifndef HEIGHT_DIFF
#define HEIGHT_DIFF (1)
#endif

/* The cutoff for multi-threaded execution of KdTree::createKdTree() */
#ifndef MULTI_THREAD_CUTOFF
#define MULTI_THREAD_CUTOFF (16384)
#endif

/* Convert microseconds to seconds for use with std::chrono */
static const double MICROSECONDS_TO_SECONDS = 1000000.;

/* This type is the signed equivalent of size_t and might be equivalent to intmax_t */
typedef streamsize signed_size_t;

/*
 * Forward references to all classes to support any order of compilation
 *
 * However, this kdMapDynamic.h file must be compiled before kdMapNode.h,
 * kdMapKnlogn.h, and kdMapNlogn.h because those files contain #if and #ifdef
 * directives that check whether KD_MAP_DYNAMIC_H is defined.
 */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/*
 * The KdTreeDynamic class is derived from the KdTree class and
 * accessess KdTree::root so that an instance of KdTreeDynamic
 * may use KdTree member functions that require access to root.
 */
template <typename K, typename V>
class KdTreeDynamic : public KdTree<K,V>
{
private:
    bool inserted = false, erased = false, changed = false;

    /*
     * This is the basic constructor.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth)

    : KdTree<K,V>(numDimensions, maxSubmitDepth) {}

    /*
     * This constructor assigns the KdTree::root node.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     * tree (MODIFIED) a pointer to a KdTree instance, passed by r-value reference
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth,
                  KdTree<K,V>*&& tree)

    : KdTree<K,V>(numDimensions, maxSubmitDepth, tree) {}

    /*
     * If KD_MAP_DYNAMIC_H is defined, the ~KdTree destructor does not
     * delete KdTree::root to prevent recursive deletion of the k-d tree
     * whose persistence is required by KdTreeDynamic::rebuildSubTree, so
     * so delete KdTree::root here.
     */
public:
    ~KdTreeDynamic() {
        delete KdTree<K,V>::root;
    }

    /* Return the height of the tree. */
public:
    inline size_t getHeight()
    {
        if (KdTree<K,V>::root == nullptr) {
            return 0;
        } else {
            return KdTree<K,V>::root->height;
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param coordinate (IN) the key-value pair to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains(const pair<vector<K>, V>& coordinate) {

        if (KdTree<K,V>::root != nullptr) {
            const vector<K>& tuple = coordinate.first;
            signed_size_t const dim = tuple.size();
            K* const key = const_cast<K* const>(tuple.data());
            const V& value = coordinate.second;
            return contains(KdTree<K,V>::root, key, value, dim, 0);
        } else {
            return false;
        }
    }
    
   /* Search the tree for the existence of a key.
    *
    * Calling parameters:
    *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to search for
     * @param value (IN) the value to search for
     * @param dim (IN) the number of dimensions
     * @param partition (IN) the leading dimension that is permuted cyclically
    * 
    * @return true if the key was found; otherwise, false
    */
private:
    inline bool contains(KdNode<K,V>* const node,
                         K* const key,
                         const V& value,
                         signed_size_t const dim,
                         signed_size_t p) {

        KdNode<K,V>* ptr = node;
        while ( ptr != nullptr ) {
            if (MergeSort<K,V>::superKeyCompare(key, ptr->tuple, p, dim) < 0) {
                ptr = ptr->ltChild;
            } else if (MergeSort<K,V>::superKeyCompare(key, ptr->tuple, p, dim) > 0) {
                ptr = ptr->gtChild;
            } else {
                // found the key, so check for the value
                return ptr->values->contains(value);
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /*
     * Insert a key into the tree.
     *
     * Calling parameter:
     *
     * @param coordinate (IN) the key-value pair to insert
     * 
     * This function modifies KdTreeDynamic::root,
     * KdTreeDynamic::inserted, and KdTreeDynamic::changed.
     * 
     * @return true if the key was inserted into a node's set; otherwise, false
     */
public:
    inline bool insert(pair<vector<K>, V>& coordinate) {

        inserted = changed = false;
        const vector<K>& tuple = coordinate.first;
        signed_size_t const dim = tuple.size();
        K* const key = const_cast<K* const>(tuple.data());
        const V& value = coordinate.second;
        if (KdTree<K,V>::root != nullptr) {
            KdTree<K,V>::root = insert(KdTree<K,V>::root, key, value, dim, 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K,V>::root) ) {
                    KdTree<K,V>::root->height = computeHeight(KdTree<K,V>::root);
                } else {
                    KdTree<K,V>::root = rebuildSubTree(KdTree<K,V>::root, dim, 0);
                }
            }
        } else {
            KdTree<K,V>::root = new KdNode<K,V>(key, value, dim);
            inserted = changed = true;
        }
        return inserted;
    }

    /*
     * Insert a key into the subtree.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to insert
     * @param value (IN) the value to insert
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K,V>* insert(KdNode<K,V>* const node,
                        K* const key,
                        const V& value,
                        signed_size_t dim,
                        signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K,V>* nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = insert(nodePtr->ltChild, key, value, dim, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr->ltChild = new KdNode<K,V>(key, value, dim);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = insert(nodePtr->gtChild, key, value, dim, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr->gtChild = new KdNode<K,V>(key, value, dim);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else {
            // The tree contains the key, so insert the value,
            // even if the values set might already contain
            // it. The tree height doesn't change.
            nodePtr->values->insert(value);
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if ( isBalanced(nodePtr) ) {
                nodePtr->height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, dim, p);
            }
        }
        return nodePtr;
    }

    /*
     * Erase a key from the tree.
     *
     * Calling parameter:
     * 
     * @param coordinate (IN) the key-value pair to erase
     * 
     * @return true if the key erased from a node's set; otherwise, false
     */
public:
    inline bool erase(const pair<vector<K>, V>& coordinate) {

        erased = changed = false;
        if (KdTree<K,V>::root != nullptr) {
            const vector<K>& tuple = coordinate.first;
            signed_size_t const dim = tuple.size();
            K* const key = const_cast<K* const>(tuple.data());
            const V& value = coordinate.second;
            KdTree<K,V>::root = erase(KdTree<K,V>::root, key, value, dim, 0);

            // Has the height changed due to an erasure?
            if (KdTree<K,V>::root != nullptr && changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K,V>::root) ) {
                    KdTree<K,V>::root->height = computeHeight(KdTree<K,V>::root);
                } else {
                    KdTree<K,V>::root = rebuildSubTree(KdTree<K,V>::root, dim, 0);
                }
            }
        }
        return erased;
    }

    /*
     * Erase a node from the subtree.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to erase
     * @param value (IN) the value to erase
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K,V>* erase(KdNode<K,V>* const node,
                       K* const key,
                       const V& value,
                       signed_size_t const dim,
                       signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K,V>* nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = erase(nodePtr->ltChild, key, value, dim, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = erase(nodePtr->gtChild, key, value, dim, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else {
            // The tree contains the key, so if the values set
            // is not empty and the values set does not contain
            // the value, no value is removed and the tree height
            // doesn't change.
            if ( !nodePtr->values->empty() && !nodePtr->values->contains(value) ) {
                erased = changed = false;
            } else {
                // Either the values set is empty or it contains
                // the value. So remove the value from the values set.
                // If the values set is empty, as is the case if the
                // call to this erase function is to erase a replacement
                // node, the call to the std::set::erase function is a no-op.
                nodePtr->values->erase(value);

                // Is the values set now empty?
                if ( !nodePtr->values->empty() ) {
                    // The values set is not empty, so a value was erased
                    // but the tree height has not changed.
                    erased = true;
                    changed = false;
                } else {
                    // The values set is empty, so a value was erased and
                    // the tree height will change via removal of a node.
                    erased = changed = true;

                    // Does the node have only a < child?
                    if (nodePtr->ltChild != nullptr && nodePtr->gtChild == nullptr) {
                        // Yes, the node has only a < child, so does the subtree
                        // rooted at the < child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->ltChild->height <= 3
                            && (nodeCount = countNodes(nodePtr->ltChild)) <= 3)
                        {
                            // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                            // the < child subtree using the leading dimension p at this
                            // level of the tree, and delete the node. This approach
                            // avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt < child subtree.
                            KdNode<K,V>* const tempPtr = nodePtr;
                            nodePtr = rebuildSubTree1to3(nodePtr->ltChild, nodeCount, dim, p);
                            tempPtr->ltChild = nullptr; // Prevent recursive deletion.
                            delete tempPtr;
                        } else

#endif // ENABLE_1TO3

                        {
                            // No, the < child subtree contains > 3 nodes. So, find
                            // the immediate predecessor node, copy the tuple from that
                            // prdecessor node to the one-child node, swap the values
                            // set of that predecessor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the predecessor node recursively, and recompute
                            // the height along the path back to the < child, including
                            // the < child.
                            KdNode<K,V>* predecessor = nodePtr->ltChild;
                            predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                            copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                            set<V>* const tmp = predecessor->values;
                            predecessor->values = nodePtr->values;
                            nodePtr->values = tmp;
                            // value is a dummy argument because the predecessor node's
                            // values set is empty.
                            nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, value, dim, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the < child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The > child subtree is empty, and
                            // deletion of a node from the < child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr->height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, dim, p);
                            }
                        }
                    }
                    // Does the node have only a > child?
                    else if (nodePtr->gtChild != nullptr && nodePtr->ltChild == nullptr) {
                        // Yes, the node has only a > child, so does the subtree
                        // rooted at the > child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->gtChild->height <= 3
                            && (nodeCount = countNodes(nodePtr->gtChild)) <= 3)
                        {
                            // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                            // the > child subtree using the leading dimension p at this
                            // level of the tree, and delete the node. This approach
                            // avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt > child subtree.
                            KdNode<K,V>* const tempPtr = nodePtr;
                            nodePtr = rebuildSubTree1to3(nodePtr->gtChild, nodeCount, dim, p);
                            tempPtr->gtChild = nullptr; // Prevent recursive deletion.
                            delete tempPtr;
                        } else

#endif // ENABLE_1TO3

                        {
                            // No, the > child subtree contains > 3 nodes. So, find
                            // the immediate successor node, copy the tuple from that
                            // successor node to the one-child node, swap the values
                            // set of that successor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the successor node recursively, and recompute
                            // the height along the path back to the > child, including
                            // the > child.
                            KdNode<K,V>* successor = nodePtr->gtChild;
                            successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                            copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                            set<V>* const tmp = successor->values;
                            successor->values = nodePtr->values;
                            nodePtr->values = tmp;
                            // value is a dummy argument because the successor node's
                            // values set is empty.
                            nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, value, dim, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the > child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The < child subtree is empty, and
                            // deletion of a node from the > child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr->height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, dim, p);
                            }
                        }
                    }
                    // If the node has no children, delete the node.
                    else if (nodePtr->ltChild == nullptr && nodePtr->gtChild == nullptr) {
                        KdNode<K,V>* const tempPtr = nodePtr;
                        nodePtr = nullptr;
                        delete tempPtr;
                    }
                    // The node has two children.
                    else { 
                        // So does the subtree rooted at this two-child node 
                        // have <= 3 nodes, excluding this two-child node?
                        //
                        // Checking the height prior to checking the countNodesSkipRoot result
                        // avoids a time-consuming call of countNodesSkipRoot for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->height <= 3
                            && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                        {
                            // Yes, the subtree rooted at this two-child node contains
                            // <= 3 nodes, excluding this two-child node, so rebuild
                            // the subtree excluding this two-child node and delete
                            // this two-child node. This approach avoids the need to
                            // find a predecessor or successor node.
                            KdNode<K,V>* const tempPtr = nodePtr;
                            nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, dim, p);
                            tempPtr->ltChild = tempPtr->gtChild = nullptr; // Prevent recursive deletion.
                            delete tempPtr;
                        } else

#endif // ENABLE_1TO3

                        {
                            // No, the subtree rooted at this two-child node contains
                            // > 3 nodes, excluding this two-child node, so replace this
                            // two-child node by either its predecessor or its successor.
                            //
                            // If ENABLE_PREFERRED_TEST is defined, select the replacement
                            // node from the taller of the child subtrees.

#ifdef ENABLE_PREFERRED_TEST

                            if ( getHeight(nodePtr->ltChild) >= getHeight(nodePtr->gtChild) )
                            {
                                // Find the node with the largest super-key in the
                                // subtree rooted at the < child, which is the
                                // immediate predecessor node. Copy the tuple from that
                                // prdecessor node to the two-child node, swap the values
                                // set of that predecessor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the predecessor node recursively, and recompute
                                // the heights along the path from the predecessor node
                                // to (but excluding) the two-child node.
                                KdNode<K,V>* predecessor = nodePtr->ltChild;
                                predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                                copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                                set<V>* const tmp = predecessor->values;
                                predecessor->values = nodePtr->values;
                                nodePtr->values = tmp;
                                // value is a dummy argument because the predecessor node's
                                // values set is empty.
                                nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, value, dim, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr->height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, dim, p);
                                }
                            } else

#endif // ENABLE_PREFERRED_TEST

                            {
                                // Find the node with the smallest super-key in the
                                // subtree rooted at the > child, which is the
                                // immediate successor node. Copy the tuple from that
                                // successor node to the two-child node, swap the values
                                // set of that successor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the successor node recursively, and recompute
                                // the heights along the path from the successor node
                                // to (but excluding) the two-child node.
                                KdNode<K,V>* successor = nodePtr->gtChild;
                                successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                                copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                                set<V>* const tmp = successor->values;
                                successor->values = nodePtr->values;
                                nodePtr->values = tmp;
                                // value is a dummy argument because the successor node's
                                // values set is empty.
                                nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, value, dim, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr->height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, dim, p);
                                }
                            }
                        }
                    }
                }
            }
        }
        return nodePtr;
    }

    /*
     * Search the subtree for an immediate predecessor node,
     * which is the node with the largest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K,V>* findPredecessor(KdNode<K,V>* const node,
                                 KdNode<K,V>* const predecessor,
                                 signed_size_t const dim,
                                 signed_size_t const p0,
                                 signed_size_t p) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K,V>* pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then inspect both children.
            pred = checkPredecessor(node, pred, dim, p0);
            if (node->ltChild != nullptr) {
                pred = findPredecessor(node->ltChild, pred, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            }
        }
        return pred;
    }

    /*
     * Check a potential predecessor node to see whether it is
     * a larger predecessor than the current predecessor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential predecessor node
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K,V>* checkPredecessor(KdNode<K,V>* const node,
                                  KdNode<K,V>* const predecessor,
                                  signed_size_t const dim,
                                  signed_size_t const p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K,V>* pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort<K,V>::superKeyCompare(node->tuple, pred->tuple, p0, dim) > 0) {
            pred = node;
        }
        return pred;
    }

    /*
     * Search the subtree for an immediate successor node,
     * which is the node with the smallest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated successor node
     */
private:
    KdNode<K,V>* findSuccessor(KdNode<K,V>* const node,
                               KdNode<K,V>* const successor,
                               signed_size_t const dim,
                               signed_size_t const p0,
                               signed_size_t p) {

        // The return value because the successor argument to this function is read only.
        KdNode<K,V>* succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
         if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, dim, p0);
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                succ = findSuccessor(node->gtChild, succ, dim, p0, p+1);
            }
        }
        return succ;
    }

    /*
     * Check a potential successor node to see whether it is
     * a smaller successor than the current successor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential successor node
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated successor node
     */
private:
    KdNode<K,V>* checkSuccessor(KdNode<K,V>* const node,
                                KdNode<K,V>* const successor,
                                signed_size_t const dim,
                                signed_size_t p0) {

        // The return value because the successor argument to this function is read only.
        KdNode<K,V>* succ = successor;

        // Update the current successor if the potential successor is smaller.
        if (MergeSort<K,V>::superKeyCompare(node->tuple, succ->tuple, p0, dim) < 0) {
            succ = node;
        }
        return succ;
    }

    /*
     * Rebuild a subtree to rebalance it.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the balanced subtree
     */
private:
    inline KdNode<K,V>* rebuildSubTree(KdNode<K,V>* const node,
                                       size_t const dim,
                                       signed_size_t const p) {

        // Walk the subtree to obtain a vector of pointers to KdNodes.
        // Count the nodes in the subtree, allocate a sized vector of KdNode
        // pointers, and assign to each vector element a pointer to each KdNode.
        size_t count = countNodes(node);
        vector<KdNode<K,V>*> kdNodes(count);
        size_t index = 0;
        getSubTree(node, kdNodes, index);

#ifdef ENABLE_1TO3

        // Does the subtree contain 3 KdNodes or fewer?
        if (count <= 3) {
            // Yes, so rebuild the subtree by explicitily comparing the
            // nodes' super-keys.
             return rebuildSubTree1to3(node, kdNodes, dim, p);
        } else

#endif // ENABLE_1TO3
        
        {
            // No, the subtree contains more than 3 KdNodes,
            // so rebuild the subtree via KdTree::createKdTree.
            //
            // Check the count and kdNodes.size() for consistency.
            if (count != kdNodes.size()) {
                ostringstream buffer;
                buffer << "count = " << count << "  size = " << kdNodes.size() << endl;
                throw runtime_error(buffer.str());
            }

            // Call KdTree::createKdTree to rebuild the subtree, which
            // invalidates the node argument to this rebuildSubTree function.
            //
            // Do not use mutiple threads to build the subtree, even
            // though multiple threads are available, unless the size of the
            // subtree is sufficiently large to justify spawning child threads.
            KdTree<K,V>* subTree;
            if (count < MULTI_THREAD_CUTOFF) {
                subTree =
                    KdTree<K,V>::createKdTree(kdNodes, dim, -1, p);
            } else {
                subTree =
                    KdTree<K,V>::createKdTree(kdNodes, dim,
                                              KdTree<K,V>::maxSubmitDepth, p);
            }

            // Delete the KdTree instance but not its root
            // (see the ~KdTree destructor) so that the 
            // rebuilt subtree will be added to the k-d tree.
            KdNode<K,V>* const subTreeRoot = subTree->root;
            delete subTree;
            return subTreeRoot;
        }
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K,V>* rebuildSubTree1to3(KdNode<K,V>* const node,
                                           size_t const nodeCount,
                                           size_t const dim,
                                           signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K,V>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTree(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (IN) a vector of kdNode pointers
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K,V>* rebuildSubTree1to3(KdNode<K,V>* const node,
                                           const vector<KdNode<K,V>*>& kdNodes,
                                           size_t const dim,
                                           signed_size_t const p) {

        // The return value because the node argument to this function is read only.
        KdNode<K,V>* ptr = node;

        if (kdNodes.size() == 1) {

            // The subtree contains 1 node, so it is the root of the rebuilt subtree.
            ptr = kdNodes[0];
            ptr->height = 1;

        } else if (kdNodes.size() == 2) {

            // The subtree contains 2 nodes, so the first node is the root of the rebuilt
            // subtree. Compare super-keys to determine whether second node is the < child
            // or the > child of the first node.
            ptr = kdNodes[0];
            ptr->height = 2;
            if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) > 0) {
                ptr->ltChild = kdNodes[1];
                ptr->ltChild->height = 1;
            } else {
                ptr->gtChild = kdNodes[1];
                ptr->gtChild->height = 1;
            }

        } else if (kdNodes.size() == 3) {

            // The subtree contains 3 nodes, so compare their super-keys to determine which
            // node is the median node. The node with the smallest super-key is the < child.
            // The node with the larges super-key is the > child.
            if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) < 0) {
                // kdNodes[0]->tuple < kdNodes[1]->tuple
                if (MergeSort<K,V>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[1];
                    ptr->ltChild = kdNodes[0];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple; kdNodes[2]->tuple < kdNodes[1]->tuple
                    if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[0]->tuple < kdNodes[2]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[0];
                        ptr->gtChild = kdNodes[1];
                    } else {
                        // kdNodes[2]->tuple < kdNodes[0]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[0];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[1];
                    }
                }
            } else {
                // kdNodes[1]->tuple < kdNodes[0]->tuple
                if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[0];
                    ptr->ltChild = kdNodes[1];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple; kdNodes[2]->tuple < kdNodes[0]->tuple
                    if (MergeSort<K,V>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[1]->tuple < kdNodes[2]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[1];
                        ptr->gtChild = kdNodes[0];
                    }
                    else {
                        // kdNodes[2]->tuple < kdNodes[1]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[1];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[0];
                    }
                }
            }
            ptr->ltChild->height = ptr->gtChild->height = 1;
            ptr->height = 2;

        } else {

            // This is an illegal condition that should never occur.
            ostringstream buffer;
            buffer << "\n\n" << kdNodes.size() << " KdNode instances in rebuildSubTree1to3\n";
            throw runtime_error(buffer.str());

        }
        return ptr;
    }

    /*
     * Count the number of nodes in a subtree.     
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return the number of nodes
     */
private:
    size_t countNodes(KdNode<K,V>* const node) {

        // Count this node.
        size_t count = 1;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodes(node->ltChild);
        }
        if (node->gtChild != nullptr) {
            count += countNodes(node->gtChild);
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     */
private:
    void getSubTree(KdNode<K,V>* const node,
                    vector<KdNode<K,V>*>& kdNodes,
                    size_t& index) {

        // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTree(node->ltChild, kdNodes, index);
        }
        if (node->gtChild != nullptr) {
            getSubTree(node->gtChild, kdNodes, index);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node->height = 1;
        node->ltChild = node->gtChild = nullptr;
        kdNodes[index++] = node;
    }

#ifdef ENABLE_1TO3

    /*
     * Build a subtree that contains 1 to 3 KdNode instances
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K,V>* rebuildSubTreeSkipRoot1to3(KdNode<K,V>* const node,
                                                   size_t const nodeCount,
                                                   size_t const dim,
                                                   signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K,V>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTreeSkipRoot(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Count the number of nodes in a subtree but skip the root node. 
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * @param depth (IN) the depth in the subtree (default 0)
     * 
     * return the number of nodes
     */
private:
    size_t countNodesSkipRoot(KdNode<K,V>* const node,
                              size_t const depth = 0) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodesSkipRoot(node->ltChild, depth+1);
        }
        if (node->gtChild != nullptr) {
            count += countNodesSkipRoot(node->gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * @param depth (IN) the depth in the subtree (default 0)
     */
private:
    void getSubTreeSkipRoot(KdNode<K,V>* const node,
                            vector<KdNode<K,V>*>& kdNodes,
                            size_t& index,
                            size_t const depth = 0) {

       // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTreeSkipRoot(node->ltChild, kdNodes, index, depth+1);
        }
        if (node->gtChild != nullptr) {
            getSubTreeSkipRoot(node->gtChild, kdNodes, index, depth+1);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node->height = 1;
            node->ltChild = node->gtChild = nullptr;
            kdNodes[index++] = node;
        }
    }

#endif // ENABLE_1TO3

    /*
     * Determine whether a subtree is balanced.
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return true if the subtree is balanced; otherwise, false
     */
public:
    inline static bool isBalanced(KdNode<K,V>* const node) {

        // Get and order the heights at the child nodes.
        size_t const ltHeight = getHeight(node->ltChild);
        size_t const gtHeight = getHeight(node->gtChild);
        size_t const loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        size_t const hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

#ifdef AVL_BALANCE
        // AVL balancing.
        if ( (hiHeight - loHeight) > HEIGHT_DIFF ) {
            return false;
        } else {
            return true;
        }
#else
        // Red-black balancing. Does the low child exist?
        if (loHeight == 0) {
            // No, the low child does not exist, so test the
            // balance as for a standard AVL tree wherein the
            // difference in child heights must not exceed
            // HEIGHT_DIFF, for which the default value is 1.
            if (hiHeight > HEIGHT_DIFF) {
                return false;
            } else {
                return true;
            }
        } else {
            // Yes, the low child exists, so test the balance
            // as for a red-black tree wherein the height at
            // the high child may be up to twice the height at
            // the low child.
            if ( hiHeight > (loHeight << 1) ) {
                return false;
            } else {
                return true;
            }
        }
#endif

    }

    /*
     * Recompute the height at the KdNode instance.
     *
     * Calling parameter:
     * 
     * @param node (IN) the KdNode instance
     * 
     * @return the recomputed height at the Kdnode instance
     */
public:
    inline static size_t computeHeight(KdNode<K,V>* const node) {

        return 1 + ( (getHeight(node->ltChild) > getHeight(node->gtChild))
                     ? getHeight(node->ltChild) : getHeight(node->gtChild) );

    }

    /*
     * Return the subtree height at the KdNode instance.
     *
     * Calling parameter:
     *
     * @param node (IN) the KdNode instance
     * 
     * @return the height at an existent node; otherwise, 0
     */
public:
    inline static size_t getHeight(KdNode<K,V>* const node) {
        if (node == nullptr) {
            return 0;
        }
        return node->height;
    }

};

#endif // KD_MAP_DYNAMIC_H


==> anc/C++/kdmap/raw_pointers/kdMapHeapSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_HEAP_SORT_H
#define KD_MAP_HEAP_SORT_H

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/*
 * The NearestNeighborHeap class implements a fixed length heap of both containing both a KdNode and Euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the heap it is unconditionally placed in
 * the heap until the heap is full.  After the heap is full, a KdNode is added to the heap only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the heap; and in that
 * case, the current farthest KdNode and distance are removed from the heap to make room for it.
 *
 * The heap is maintained in two corresponding fixed length vectors, one for the KdNodes and one for the distance to
 * the query point.  These vectors are stored in order of decreasing distance.  When a new node is added, regardless
 * of whether or not the heap is full, a heap sort is done to place the new KdNode in the proper order in the heap.
 * Hence, the farthest KdNode is always at the top of the heap (index 1).
 *
 * For a discussion of heap sort and a priority queue implemented via a heap, see Section 2.4 "Priority Queues"
 * pp. 308-335 in "Algorithms Fourth Edition" by Robert Sedgewick and Kevin Wayne, Addison-Wesley, 2011.
 */
template <typename K, typename V=int>
class NearestNeighborHeap {
public:
  vector<K> query; // query point for which nearest neighbors will be found
  vector<bool> enable;
  signed_size_t reqDepth; // requested number of nearest neighbors
  vector<KdNode<K,V>* > nodes; // vector of pointers to KdNodes that are the nearest neighbors
  vector<double> dists; // vector of squared distances
  signed_size_t curDepth; // number of nearest nodes/distances on the heap

  /*
   * Constructor that enables distance test on all dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable.assign(query.size(), true);
  }
  
  /*
   * Constructor that enables distance test for only specified dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors, vector<bool> const& enable) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable = enable;
  }

  /*
   * Swap two elements in the heap.
   *
   * Calling parameters:
   *
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  void swap(signed_size_t const i,
            signed_size_t const j) {
    
    double const tempDist = dists[i];
    auto const tempNode = nodes[i];
    dists[i] = dists[j];
    nodes[i] = nodes[j];
    dists[j] = tempDist;
    nodes[j] = tempNode;
  }

  /*
   * Allow an element to rise upward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void rise(signed_size_t const kk) {

    signed_size_t k = kk;
    while (k > 1 && dists[k/2] < dists[k]) {
      swap(k/2, k);
      k = k/2;
    }
  }
  /*
   * Allow an element to fall downward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void fall(signed_size_t const kk) {

    signed_size_t k = kk;
    while (2*k <= curDepth) {
      signed_size_t j = 2*k;
      if (j < curDepth && dists[j] < dists[j+1]) {
        ++j;
      }
      if (dists[k] >= dists[j]) {
        break;
      }
      swap(k, j);
      k = j;
    }
  }

  /*
   * Remove the top element of the heap and re-order the remaining elements.
   *
   * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
   */
public:
  pair<double, KdNode<K,V>*> removeTop() {
    pair<double, KdNode<K,V>*> returnPair = make_pair(dists[1], nodes[1]);
    swap(1, curDepth--);
    nodes[curDepth+1] = nullptr;
    fall(1);
    return returnPair;
  }
  
  /*
   * Add a new KdNode to the NearestNeighborHeap if its distance to the
   * query point is less than curMaxDistance.
   *
   * Calling parameter:
   *
   * node - KdNode to potentially add to the heap
   */
public:
  void add(KdNode<K,V>* const node) {
    // Find the distance by subtracting the query from the tuple and
    // calculating the sum of the squared distances. Conversion from
    // type K to double avoids the possibility of integer overflow
    // but may result in loss of precision, because a double has a
    // 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
    double dist2 = 0;
    for (size_t i = 0; i < query.size(); ++i) {
      // Add the squared coordinate distance only if the dimension is enabled.
      if (enable[i]) {
        double const dist = static_cast<double>(node->tuple[i] - query[i]);
        dist2 += dist * dist;
      }
    }
    // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
    if (!heapFull()) {
      dists[++curDepth] = dist2;
      nodes[curDepth] = node;
      rise(curDepth);
    }
    // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
    else if (dist2 < curMaxDist()) {
      dists[1] = dist2;
      nodes[1] = node;
      fall(1);
    }
    return;
  }

  /* Return the current maximum distance, i.e., dists[1] */
public:
  double curMaxDist() {
    return dists[1];
  }

  /* Return true if the heap is full. */
public:
  bool heapFull() {
    return curDepth >= reqDepth;
  }

  /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
public:
  signed_size_t heapDepth() {
    return curDepth;
  }

}; // class NearestNeighborHeap

#endif // KD_MAP_HEAP_SORT


==> anc/C++/kdmap/raw_pointers/kdMapKnlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_KNLOGN_H
#define KD_MAP_KNLOGN_H

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

#include "kdMap.h"

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTreeKnlogn class provides static factory functions. */
template <typename K, typename V>
class KdTreeKnlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_MAP_DYNAMIC_H is defined)
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * p - the leading dimension
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<KdNode<K,V>*>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p) {

    // Create a KdTree instance.
    size_t const numDimensions = dim;
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate the references vectors including one additional vector.
    vector<vector<KdNode<K,V>*>> references(numDimensions+1, vector<KdNode<K,V>*>(kdNodes.size()));

    // Don't allocate KdNodes instances for the pth references vector
    // (where p is the leading dimension) instead of the first
    // references array to permit KdTreeDynamic::balanceSubtree
    // to build a sub-tree whose root node has a non-zero
    // partition coordinate.
    //
    // Copy pointers from the KdNode instances of the kdNodes vector.
    // These pointers will be re-ordered by the MergeSort member
    // functions and then copied back to the kdNode instances by the
    // KdNode::getKdNode function. For this case where KD_MAP_DYNAMIC_H
    // is defined, the tuples will be deallocated by the ~KdNode destructor
    // when a KdNode instance is deleted from the dynamic k-d tree.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[p][i] = kdNodes[i];
    }

    // Sort the pth references array using multiple threads, where p
    // is the leading dimension. Importantly, or compatibility with the
    // permutation vector initialized below, use the pth dimension as
    // the leading key of the super key. Also, only the pth references
    // array has been populated with KdNode instances.
    MergeSort<K,V>::mergeSortReferenceAscending(references[p].data(), references[numDimensions].data(),
                                                0, kdNodes.size() - 1,
                                                p, numDimensions, maximumSubmitDepth, 0);

    // For a dynamic k-d tree, it is unnecessary remove duplicate coordinates,
    // so only specify the end index.
    signed_size_t const end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // first create an array the tracks which reference array contains each coordinate.
    // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
    // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
    std::vector<signed_size_t> current(numDimensions + 1);
    for(size_t i = 0;  i <= numDimensions; ++i) {
      current[i] = i;
    }
    std::vector<signed_size_t> indices(numDimensions + 2);

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate, and a 'verifyPermutation'
    // vector to specify permutation of the partition coordinate for verifyKdTree.
    vector< vector<signed_size_t> > permutation(maxDepth, vector<signed_size_t>(numDimensions + 2));

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (signed_size_t depth = 0; depth < maxDepth; ++depth) {
      signed_size_t p0 = (depth + p) % numDimensions;
      // The last entry of the indices vector contains the partition coordinate.
      indices[numDimensions + 1] = p0;
      // The penultimate entry of the indices vector specifies the source reference array.
      indices[numDimensions] = current[p0];
      // The first entry of the indices vector specifies the temporary reference array.
      indices[0] = current[numDimensions];
      size_t k = 1;
      // do the partitioning swaps
      for (size_t i = 1;  i < numDimensions; ++i) {
        size_t j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
        indices[k] = current[j];  // write the reference index for that coordinate to the indices array
        swap(current, numDimensions, j);  // keep track of where the coordinate will have been have been swapped to
        ++k;
      }
      permutation[depth] = indices;  // write the index vector to he current level of the permutation vector
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTree(references, permutation, 0, end, maximumSubmitDepth, 0);

    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times returned by reference
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t& numberOfNodes,
                                   double& allocateTime,
                                   double& sortTime,
                                   double& removeTime,
                                   double& kdTime,
                                   double& verifyTime) {

    // Create a KdTree instance.
    size_t const numDimensions = coordinates[0].first.size();
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate the references vectors including one additional vector.
    auto beginTime = steady_clock::now();
    vector<vector<KdNode<K,V>*>> references(numDimensions+1, vector<KdNode<K,V>*>(coordinates.size()));

    // Allocate KdNode instances for the first references vector. These
    // KdNode instances will be deallocated by the ~KdTree destructor.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = new KdNode<K,V>(coordinates, i);
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references array using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first references array is populated with T arrays.
    beginTime = steady_clock::now();
    MergeSort<K,V>::mergeSortReferenceAscending(references[0].data(), references[numDimensions].data(),
                                                0, coordinates.size() - 1,
                                                0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through the first reference array.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K,V>::removeDuplicates(references[0].data(), 0, numDimensions, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute either the permutation of the reference array or
    // the partition coordinate upon each recursive call of the buildKdTree function
    // because both depend only on the depth of recursion, so they may be pre-computed.
    //
    // Because this vector is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
    // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference
    // array above using 0 as the leading key of the super key.
    //
    // Begin by creating an 'indices' vector.
    vector<signed_size_t> indices(numDimensions + 2);
    for (size_t i = 0; i < indices.size() - 1; ++i) {
      indices[i] = i;
    }

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate.
    vector< vector<signed_size_t> > permutation(maxDepth, vector<signed_size_t>(numDimensions + 2));
    vector<signed_size_t> permutationVerify(maxDepth);

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (size_t i = 0; i < permutation.size(); ++i) {
      // The last entry of the indices vector contains the partition coordinate.
      indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
      // Swap the first and second to the last elements of the indices vector.
      swap(indices, 0, numDimensions);
      // Copy the indices vector to one row of the permutation vector.
      permutation[i] = indices;
      // Swap the third and second to the last elements of the indices vector.
      swap(indices, numDimensions - 1, numDimensions);
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTree(references, permutation, 0, end, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutationVerify, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The buildKdTree function builds a k-d tree by recursively partitioning
   * the reference arrays and adding KdNodes to the tree.  These arrays
   * are permuted cyclically for successive levels of the tree in
   * order that sorting occur in the order x, y, z, w...
   *
   * Calling parameters:
   *
   * references - a vector<vector<KdNode<K,V>*>> to recursively sort via (x, y, z, w...) tuples arrays
   * start - start element of the reference vector
   * end - end element of the reference vector
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
private:
  static KdNode<K,V>* buildKdTree(vector<vector<KdNode<K,V>*>>& references,
                                  const vector<vector<signed_size_t>>& permutation,
                                  signed_size_t const start,
                                  signed_size_t const end,
                                  signed_size_t const maximumSubmitDepth,
                                  signed_size_t const depth) {

    KdNode<K,V>* node = nullptr;

    // The partition permutes as x, y, z, w... and specifies the most significant key.
    signed_size_t p = permutation.at(depth).at(permutation.at(0).size() - 1);

    // Get the number of dimensions.
    signed_size_t dim = permutation.at(0).size() - 2;

    // Obtain the reference array that corresponds to the most significant key.
    KdNode<K,V>** reference = references[permutation.at(depth).at(dim)].data();

    if (end == start) {

      // Only one reference was passed to this function, so add it to the tree.
      node = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two references were passed to this function in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child.
      node = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end == start + 2) {

      // Three references were passed to this function in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = reference[start + 1];
      node->ltChild = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this function, so the
      // median element of the reference array is chosen as the tuple
      // about which the other reference arrays will be partitioned
      // Avoid overflow when computing the median.
      signed_size_t const median = start + ((end - start) / 2);

      // Store the median element of the reference array in a new KdNode.
      node = reference[median];

      // Build both branches with child threads at as many levels of the tree
      // as possible.  Create the child threads as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < KNLOGN_CUTOFF) {

        // No, child threads are not available, so one thread will be used.
        // Initialize startIndex=1 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation.at(depth).at(0)].data();
          auto const tmp = references[permutation.at(depth).at(1)].data();
          for (int i = start; i <= end; ++i) {
            dst[i] = reference[i];
          }
          // Sort the lower half of references[permut[0]] with the current thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1, dim,
                                                      maximumSubmitDepth, depth + 1);
          // Sort the upper half of references[permut[0]] with the current thread.
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1, dim,
                                                      maximumSubmitDepth, depth + 1);
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        auto const tuple = node->tuple;
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation.at(depth).at(i)].data();
          auto const dst = references[permutation.at(depth).at(i - 1)].data();

          // Fill the lower and upper halves of one reference array
          // in ascending order with the current thread.
          for (signed_size_t j = start, lower = start - 1, upper = median; j <= end; ++j) {
            auto const src_j = src[j];
            auto const compare = MergeSort<K,V>::superKeyCompare(src_j->tuple, tuple, p, dim);
            if (compare < 0) {
              dst[++lower] = src_j;
            }
            else if (compare > 0) {
              dst[++upper] = src_j;
            }
          }
        }

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(references, permutation, start, median - 1,
                                    maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so two threads will be used.
        // Initialize endIndex=0 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation.at(depth).at(0)].data();
          auto const tmp = references[permutation.at(depth).at(1)].data();
          // Copy and sort the lower half of references[permut[0]] with a child thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          auto copyFuture =
            async(launch::async, [&] {
                                   for (int i = start; i <= median - 1; ++i) {
                                     dst[i] = reference[i];
                                   }
                                   MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                                                               dim, maximumSubmitDepth, depth);
                                 });

          // Copy and sort the upper half of references[permut[0]] with the current thread.
          for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
          }
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1, dim, maximumSubmitDepth, depth);

          // Wait for the child thread to finish execution.
          try {
            copyFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for copy future in buildKdTree\n");
          }
        }

        // Create a copy of the node->tuple array so that the current thread
        // and the child thread do not contend for read access to this array.
        auto const tuple = node->tuple;
        vector<K> point(dim);
        for (signed_size_t i = 0; i < dim; ++i) {
          point[i] = tuple[i];
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation.at(depth).at(i)].data();
          auto const dst = references[permutation.at(depth).at(i - 1)].data();

          // Fill one reference array in ascending order with a child thread.
          auto partitionFuture =
            async(launch::async, [&] {
                                  for (signed_size_t lower = start - 1, upper = median, j = start; j <= median; ++j) {
                                    auto const src_j = src[j];
                                    auto const compare = MergeSort<K,V>::superKeyCompare(src_j->tuple, point.data(), p, dim);
                                    if (compare < 0) {
                                      dst[++lower] = src_j;
                                    }
                                    else if (compare > 0) {
                                      dst[++upper] = src_j;
                                    }
                                  }
                                });

          // Simultaneously fill the same reference array in descending order with the current thread.
          for (signed_size_t lower = median, upper = end + 1, k = end; k > median; --k) {
            auto const src_k = src[k];
            auto const compare = MergeSort<K,V>::superKeyCompare(src_k->tuple, tuple, p, dim);
            if (compare < 0) {
              dst[--lower] = src_k;
            }
            else if (compare > 0) {
              dst[--upper] = src_k;
            }
          }

          // Wait for the child thread to finish execution.
          try {
            partitionFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for partition future in buildKdTree\n");
          }
        }

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async,
                                 buildKdTree,
                                 ref(references),
                                 ref(permutation),
                                 start,
                                 median - 1,
                                 maximumSubmitDepth,
                                 depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }

#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
             << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The swap function swaps two elements in a vector<signed_size_t>.
   *
   * Calling parameters:
   *
   * a - the vector
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline
  static void swap(vector<signed_size_t>& a,
                   signed_size_t const i,
                   signed_size_t const j) {
    
    signed_size_t const t = a[i];
    a[i] = a[j];
    a[j] = t;
  }

}; // class KdTreeKnlogn

#endif // KD_MAP_KNLOGN_H

==> anc/C++/kdmap/raw_pointers/kdMapMergeSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_MERGE_SORT_H
#define KD_MAP_MERGE_SORT_H

/* A cutoff for switching from merge sort to insertion sort in the KdNode::mergeSort* functions */
#ifndef INSERTION_SORT_CUTOFF
#define INSERTION_SORT_CUTOFF (15)
#endif

/* A cutoff for switching from 1 to 2 threads to merge reference arrays in KdNode::mergeSort* */
#ifndef MERGE_CUTOFF
#define MERGE_CUTOFF (4096)
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The merge sort functions */
template <typename K, typename V=int>
class MergeSort {

  /*
   * The superKeyCompare function compares two K arrays in all k dimensions,
   * and uses the sorting or partition coordinate as the most significant dimension.
   *
   * Calling parameters:
   *
   * a - a K*
   * b - a K*
   * p - the most significant dimension
   * dim - the number of dimensions
   *
   * returns a K result of comparing two K arrays
   */
public:
  inline
  static K superKeyCompare(K const* a,
                           K const* b,
                           signed_size_t const p,
                           signed_size_t dim) {
    
    // Typically, this first calculation of diff will be non-zero and bypass the 'for' loop.
    K diff = a[p] - b[p];
    for (signed_size_t i = 1; diff == 0 && i < dim; i++) {
      signed_size_t r = i + p;
      // A fast alternative to the modulus operator for (i + p) < 2 * dim.
      r = (r < dim) ? r : r - dim;
      diff = a[r] - b[r];
    }
    return diff;
  }

  /*
   * The following four merge sort functions are adapted from the mergesort function that is shown
   * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   * That elegant implementation of the merge sort algorithm eliminates the requirement to test
   * whether the upper and lower halves of an auxiliary array have become exhausted during the
   * merge operation that copies from the auxiliary array to a result array.  This elimination is
   * made possible by inverting the order of the upper half of the auxiliary array and by accessing
   * elements of the upper half of the auxiliary array from highest address to lowest address while
   * accessing elements of the lower half of the auxiliary array from lowest address to highest
   * address.
   *
   * The following four merge sort functions also implement two suggestions from p. 275 of Robert
   * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
   * first suggestion is to replace merge sort with insertion sort when the size of the array to
   * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
   * auxiliary array prior to the merge step of the algorithm by implementing two versions of
   * merge sort and by applying some "recursive trickery" to arrange that the required result is
   * returned in an auxiliary array by one version and in a result array by the other version.
   * The following four merge sort methods build upon this suggestion and return their result in
   * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
   * "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   *
   * During multi-threaded execution, the upper and lower halves of the result array may be filled
   * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
   * result array is filled by accessing elements of the upper half of the auxiliary array from highest
   * address to lowest address while accessing elements of the lower half of the auxiliary array from
   * lowest address to highest address, as explained above for elimination of the test for exhaustion.
   * The upper half of the result array is filled by addressing elements from the upper half of the
   * auxiliary array from lowest address to highest address while accessing the elements from the lower
   * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
   * of the result array, there is no requirement to test for exhaustion provided that the upper half
   * of the result array never comprises more elements than the lower half of the result array.  This
   * provision is satisfied by computing the median address of the result array as shown below for
   * all four merge sort methods.
   *
   *
   * The mergeSortReferenceAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a KdNode** array to sort via its (x, y, z, w...) tuples array
   * temporary - a KdNode** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
public:
  static void mergeSortReferenceAscending(KdNode<K,V>** const reference,
                                          KdNode<K,V>** const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) < 0) ? temporary[i++] : temporary[j--];
        }

      } else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in ascending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceAscending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  reference[k] =
                                    (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) <= 0)
                                    ? temporary[i++] : temporary[j--];
                                }
                              });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) > 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceAscending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        KdNode<K,V>* const tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j - 1]->tuple, tmp->tuple, p, dim) > 0; --j) {
          reference[j] = reference[j - 1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortReferenceDescending function recursively subdivides the reference array then
   * merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a KdNode** array to sort via its (x, y, z, w...) tuples array
   * temporary - a KdNode** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortReferenceDescending(KdNode<K,V>** const reference,
                                           KdNode<K,V>** const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) > 0) ? temporary[i++] : temporary[j--];
        }

      } else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in descending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceDescending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  reference[k] =
                                    (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) >= 0)
                                    ? temporary[i++] : temporary[j--];
                                }
                              });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) < 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceDescending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        KdNode<K,V>* tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j - 1]->tuple, tmp->tuple, p, dim) < 0; --j) {
          reference[j] = reference[j - 1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortTemporaryAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the temporary array.
   *
   * Calling parameters:
   *
   * reference - a KdNode** array to sort via its (x, y, z, w...) tuples array
   * temporary - a KdNode** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryAscending(KdNode<K,V>** const reference,
                                          KdNode<K,V>** const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) < 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in ascending order.
        auto sortFuture = async(launch::async, mergeSortReferenceAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryAscending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  temporary[k] =
                                    (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) <= 0)
                                    ? reference[i++] : reference[j--];
                                }
                              });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) > 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryAscending\n");
        }
      }

    }
    else {

      // Here is John Robinson's implementation of insertion sort that sorts in ascending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j]->tuple, temporary[i + 1]->tuple, p, dim) > 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

  /*
   * The mergeSortTemporaryDescending function recursively subdivides the reference array
   * then merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a KdNode** array to sort via its (x, y, z, w...) tuples array
   * temporary - a KdNode** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryDescending(KdNode<K,V>** const reference,
                                           KdNode<K,V>** const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) > 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in descending order.
        auto sortFuture = async(launch::async, mergeSortReferenceDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryDescending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  temporary[k] =
                                    (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) >= 0)
                                    ? reference[i++] : reference[j--];
                                }
                              });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) < 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryDescending\n");
        }
      }
    } else {

      // Here is John Robinson's implementation of insertion sort that sorts in descending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j]->tuple, temporary[i + 1]->tuple, p, dim) < 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

}; // class MergeSort

#endif // KD_MAP_MERGE_SORT_H


==> anc/C++/kdmap/raw_pointers/kdMapNlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors list.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 512)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_NLOGN_H
#define KD_MAP_NLOGN_H

#include "kdMapNode.h"

/* A cutoff for using multiple threads in buildKdTree */
#ifndef NLOGN_CUTOFF
#define NLOGN_CUTOFF (4096)
#endif

/* A cutoff for switching from median of medians to insertion sort in KdNode::partition */
#ifndef MEDIAN_OF_MEDIANS_CUTOFF
#define MEDIAN_OF_MEDIANS_CUTOFF 15
#endif

/* A cutoff for switching from 1 to 2 threads to calculate the median in KdNode::partition */
#ifndef MEDIAN_CUTOFF
#define MEDIAN_CUTOFF 16384
#endif

/* A cutoff for switching from 1 to 2 threads to find the index of the calculated median in KdNode::partition */
#ifndef INDEX_CUTOFF
#define INDEX_CUTOFF 1073741824 // =2^30 to disable switching to 2 threads
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTree class provides static factory functions. */
template <typename K, typename V=int>
class KdTreeNlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_MAP_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * p - the leading dimension
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<KdNode<K,V>*>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p) {

    // Create a KdTree instance.
    size_t const numDimensions = dim;
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate two references vectors.
    vector<vector<KdNode<K,V>*>> references(2, vector<KdNode<K,V>*>(kdNodes.size()));

    // Don't allocate KdNode instances for the first references vector.
    // Instead, copy pointers from the KdNode instances of the kdNodes
    // vector. These pointers will be re-ordered by the KdTree::partition
    // function. For this case where KD_MAP_DYNAMIC_H is defined, the
    // tuples will be deallocated by the ~KdNode destructor when a
    // KdNode instance is deleted from the dynamic k-d tree.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[0][i] = kdNodes[i];
    }

    // For a dynamic k-d tree, it is unnecessary to sort the first references
    // array and remove duplicate coordinates, so merely specify the end index.
    signed_size_t end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_MAP_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // Add the leading dimension p to the pre-computed partition coordinate (modulo
    // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
    // a sub-tree whose root node has a non-zero partition coordinate.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = (i + p) % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
    // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
    tree->root = buildKdTree(references[0].data(), references[1].data(), permutation, 0,
                             end, kdNodes.size(), numDimensions, maximumSubmitDepth, 0);

    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTreePresorted function.
   *
   * Calling parameters:
   *
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times returned by reference
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t& numberOfNodes,
                                   double& allocateTime,
                                   double& sortTime,
                                   double& removeTime,
                                   double& kdTime,
                                   double& verifyTime) {

    // Create a KdTree instance.
    size_t const numDimensions = coordinates[0].first.size();
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate two references vectors.
    auto beginTime = steady_clock::now();
    vector<vector<KdNode<K,V>*>> references(2, vector<KdNode<K,V>*>(coordinates.size()));

    // Allocate KdNode instances for the first references vector. These
    // KdNode instances will be deallocated by the ~KdTree destructor.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = new KdNode<K,V>(coordinates, i);
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references array using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first references array is populated with T arrays.
    beginTime = steady_clock::now();
    MergeSort<K,V>::mergeSortReferenceAscending(references[0].data(), references[1].data(),
                                                0, coordinates.size() - 1,
                                                0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through the first reference array.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K,V>::removeDuplicates(references[0].data(), 0, numDimensions, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_MAP_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = i % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTreePresorted(references[0].data(), references[1].data(), permutation, 0,
                                      end, coordinates.size(), numDimensions, maximumSubmitDepth);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes. Begin by
    // creating a 1D permutation vector for use by the verifyKdTree function.
    //
    // Because the partition coordinate permutes in the order 0, 1, 2, 3, 0, 1, 2, 3, etc.
    // (for e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference array
    // using 0 as the leading key of the super key.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutation, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The  buildKdTree function builds a k-d tree by recursively partitioning the reference
   * array and adding KdNodes to the tree.  The super key to be used for partitioning is permuted
   * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
   * most significant portion of the super key.
   *
   * Calling parameters:
   *
   * reference - a KdNode** array to recursively partition via its (x, y, z, w...) tuples array
   * temporary - a KdNode** temporary array from which to copy sorted results;
   * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
   * start - start element of the reference array
   * end - end element of the reference array
   * size - the size of the reference array
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
private:
  static KdNode<K,V>* buildKdTree(KdNode<K,V>** reference,
                                  KdNode<K,V>** temporary,
                                  const vector<signed_size_t>& permutation,
                                  signed_size_t start,
                                  signed_size_t end,
                                  signed_size_t size,
                                  signed_size_t dim,
                                  signed_size_t maximumSubmitDepth,
                                  signed_size_t depth) {

    KdNode<K,V>* node = nullptr;

    // The partition permutes as x, y, z, w... and specifies the most significant key.
    signed_size_t const p = permutation[depth];

    if (end == start) {

      // Only one KdNode was passed to this method, so store it at this level of the tree.
      node = reference[start];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two KdNodes were passed to this method in unsorted order, so store the
      // start KdNode at this level of the tree and determine whether to store the
      // end KdNode as the < child or the > child.
      node = reference[start];
      if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) > 0) {
        node->ltChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->ltChild->height = 1;
        node->height = 2;
#endif
      }
      else {
        node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif
      }

    }
    else if (end == start + 2) {

      // Three KdNodess were passed to this method in unsorted order, so compare
      // the three KdNodes to determine which Kdnode is the median KnNode.
      // Store the median KdNode at this level of the tree, store the smallest
      // KdNode as the < child and store the largest KdNode as the > child.
      signed_size_t mid = start + 1;
      if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[mid]->tuple, p, dim) < 0) {
        // reference[start] < reference[mid]
        if (MergeSort<K,V>::superKeyCompare(reference[mid]->tuple, reference[end]->tuple, p, dim) < 0) {
          // reference[start] < reference[mid] < reference[end]
          node = reference[mid];
          node->ltChild = reference[start];
          node->gtChild = reference[end];
        }
        else {
          // reference[start] < reference[mid]; reference[end] < reference[mid]
          if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) < 0) {
            // reference[start] < reference[end] < reference[mid]
            node = reference[end];
            node->ltChild = reference[start];
            node->gtChild = reference[mid];
          }
          else {
            // reference[end] < reference[start] < reference[mid]
            node = reference[start];
            node->ltChild = reference[end];
            node->gtChild = reference[mid];
          }
        }
      }
      else {
        // reference[mid] < reference[start]
        if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) < 0) {
          // reference[mid] < reference[start] < reference[end]
          node = reference[start];
          node->ltChild = reference[mid];
          node->gtChild = reference[end];
        }
        else {
          // reference[mid] < reference[start]; reference[end] < reference[start]
          if (MergeSort<K,V>::superKeyCompare(reference[mid]->tuple, reference[end]->tuple, p, dim) < 0) {
            // reference[mid] < reference[end] < reference[start]
            node = reference[end];
            node->ltChild = reference[mid];
            node->gtChild = reference[start];
          }
          else {
            // reference[end] < reference[mid] < reference[start]
            node = reference[mid];
            node->ltChild = reference[end];
            node->gtChild = reference[start];
          }
        }
      }

#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this method, so calculate the offset
      // of the median element. partition the reference array about its median element,
      // which is the kth element as calculated below.
      signed_size_t const n = end - start + 1;
      signed_size_t const k = (n + 1) >> 1;

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < NLOGN_CUTOFF) {

        // No, child threads are not available, so find the median element then
        // partition the reference array about it.  Store the median element
        // from the reference array in a new KdNode.
        signed_size_t const median = partition(reference, start, n, size, k, temporary, start, p, dim, false);
        node = reference[median];

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, start,
                                    median - 1, size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so find the median element then partition
        // the reference array about it.  Store the median element from the reference
        // array in a new KdNode.
        signed_size_t median = partition(reference, start, n, size, k, temporary, start, p, dim, true);
        node = reference[median];

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async, buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }
#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
            << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

/*
 * The buildKdTreePresorted function method builds a k-d tree by using
 * the median of the pre-sorted reference array to partition that array,
 * then calls the buildKdTree function to recursively partition the
 * reference array.
 *
 * Calling parameters:
 *
 * reference - a KdNode** array sorted via its (x, y, z, w...) tuples array
 * temporary - a KdNode** temporary array from which to copy sorted results;
 * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
 * start - start element of the reference array
 * end - end element of the reference array
 * size - the size of the reference array
 * dim - the number of dimensions
 * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
 *
 * returns a KdNode pointer to the root of the k-d tree
 */
private:
  static KdNode<K,V>* buildKdTreePresorted(KdNode<K,V>** reference,
                                          KdNode<K,V>** temporary,
                                          const vector<signed_size_t>& permutation,
                                          signed_size_t start,
                                          signed_size_t end,
                                          signed_size_t size,
                                          signed_size_t dim,
                                          signed_size_t maximumSubmitDepth) {

    KdNode<K,V>* node = nullptr;

    // It is assumed that the reference array has been pre-sorted using the x:y:z:w... super key.
    signed_size_t const depth = 0;

    if (end == start) {

      // Only one KdNode was passed to this method, so store it at this level of the tree.
      node = reference[start];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two KdNodes were passed to this method in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child. 
      node = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif

    }
    else if (end == start + 2) {

      // Three KdNodes were passed to this method in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = reference[start + 1];
      node->ltChild = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more KdNodes were passed to this method, so use the median element of
      // the pre-sorted reference array to partition the reference array.
      signed_size_t const n = end - start + 1;
      signed_size_t const median = (n + 1) >> 1;
      node = reference[median];

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

        // No, child threads are not available, so recursively build the < branch
        // of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, start, median - 1,
                                    size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1, end,
                                    size, dim, maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so recursively build the < branch
        // of the tree with a child thread. The recursive call to buildKdTree
        // must be placed in a lambda expression because buildKdTree is a template
        // not a function.
        auto buildFuture = async(launch::async, buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTreePresorted\n");
        }
      }
#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
            << "  <  start = " << start << " in buildKdTreePresorted\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The partition function partitions an array of references to (x,y,z,w...)
   * tuples about its kth element and returns the array index of the kth element.
   * It implements the algorithm described by Manuel Blum, et al. in "Time Bounds
   * for Selection" in the Journal of Computer and System Sciences, 7:448-461, 1973.
   *
   * See also https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
   * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
   *
   * a - a KdNode** array to recursively partition via its (x, y, z, w...) tuples array
   * start - the start index for the elements to be considered
   * n - the number of elements to consider
   * size - the size of the array of references
   * k - the element to find
   * medians - a scratch KdNode** array for the medians
   * first - the first index for the scratch array
   * p - the most significant dimension or the partition coordinate
   * dim - the number of dimensions
   * twoThreads - use two threads for median calculation
   *
   * returns - the index of the kth element in the array about which the array has been partitioned
   */
private:
  static signed_size_t partition(KdNode<K,V>** const a,
                                 signed_size_t const start,
                                 signed_size_t const n,
                                 signed_size_t const size,
                                 signed_size_t const k,
                                 KdNode<K,V>** const medians,
                                 signed_size_t const first,
                                 signed_size_t const p,
                                 signed_size_t const dim,
                                 bool const twoThreads) {

    if (n <= 0 || n > size) {
      ostringstream buffer;
      buffer << "\n\nn = " << n << "  size = " << size << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (k <= 0 || k > n) {
      ostringstream buffer;
      buffer << "\n\nk = " << k << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (start + n > size) {
      ostringstream buffer;
      buffer << "\n\nstart = " << start << "  n = " << n << "  size = " << size << " in partition\n";
    }

    // This trivial case terminates recursion.
    if (n == 1 && k == 1) {
      return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the array a.
    if (n <= MEDIAN_OF_MEDIANS_CUTOFF) {
      for (signed_size_t i = start + 1; i <= start + n - 1; ++i) {
        auto const tmp = a[i];
        signed_size_t j;
        for (j = i; j > start && MergeSort<K,V>::superKeyCompare(a[j - 1]->tuple, tmp->tuple, p, dim) > 0; --j) {
          a[j] = a[j - 1];
        }
        a[j] = tmp;
      }
      return start + k - 1;
    }

    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any remaining
    // group of elements that doesn't comprise GROUP_SIZE elements will
    // be processed after the following 'for' loop.
    signed_size_t const GROUP_SIZE = 5; // Must be 5 due to select_2_5 function below.
    signed_size_t m = n / GROUP_SIZE;
    signed_size_t startOfGroup;

#ifdef DUAL_THREAD_MEDIAN
    // Is more than one thread available to calculate the medians and are
    // there sufficient medians to justify multi-threaded processing?
    //
    // NOTE, however, that NO value of MEDIAN_CUTOFF appears to improve
    // the performance of two threads relative to that of one thread.
    // Hence, the cost of spawning a child thread appears to exceed any
    // improvement in the performance of calculating the medians that
    // may be achieved via two threads.
    if (twoThreads && m > MEDIAN_CUTOFF) {

      // Yes, calculate the relative index of the middle median.
      signed_size_t mid = (m + 1) >> 1;
      startOfGroup = mid * GROUP_SIZE;

      // Calculate the lower set of medians with a child thread.
      auto medianFuture =
        async(launch::async, [&] {
                               for (signed_size_t firstOfGroup = 0, i = 0; i < mid; ++i) {

                                 // Find the median of the group of GROUP_SIZE elements via select_2_5.
                                 medians[first + i] = select_2_5(a[start + firstOfGroup],
                                                                 a[start + firstOfGroup + 1],
                                                                 a[start + firstOfGroup + 2],
                                                                 a[start + firstOfGroup + 3],
                                                                 a[start + firstOfGroup + 4],
                                                                 p,
                                                                 dim);

                                 // Update the index to the next group of GROUP_SIZE elements.
                                 firstOfGroup += GROUP_SIZE;
                               }
                             });

      // Calculate the upper set of medians with the current thread.
      for (signed_size_t i = mid; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }

      // Wait for the child thread to finish execution.
      try {
        medianFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for median future in partition\n");
      }
    }
    else
#endif
    {
      // No, only one thread is available, so calculate all medians with the current thread.
      startOfGroup = 0;
      for (signed_size_t i = 0; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }
    }

    // Calculate and check the number of remaining elements.
    signed_size_t const remainingElements = n - startOfGroup;
    if (remainingElements < 0 || remainingElements >= GROUP_SIZE) {
      throw runtime_error("\n\nincorrect group calculation in partition\n");
    }

    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
      case 0:
        break;
      case 1:
        medians[first + m] = a[start + startOfGroup];
        ++m;
        break;
      case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p,
                                        dim);
        ++m;
        break;
      case 3:
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p,
                                        dim);
        ++m;
        break;
      case 4:
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p,
                                        dim);
        ++m;
        break;
      default:
      {
        ostringstream buffer;
        buffer << "\n\nunhandled case in switch: remainingElements = " << remainingElements << " in partition\n";
        throw runtime_error(buffer.str());
      }
    }

    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition function from the buildKdTree
    // function provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/343 + 1/2,401 + ... < 1/6
    // for GROUP_SIZE = 9, the fraction is 1/9 + 1/81 + 1/729 + 1/6,561 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort method requires a temporary array, that array is re-used as the medians array.
    auto const* const medianOfMedians =
      medians[partition(medians, first, m, first + m, (m + 1) >> 1, medians, first + m, p, dim, twoThreads)];

    // Find the index of the median of medians and swap it into a[start + n - 1]
    // so that it is not examined during partitioning of the array a.
    //
    // Is more than one thread available to find the index of the median of medians
    // and are there sufficient array elements to justify dual-threaded processing?
    if (twoThreads && n > INDEX_CUTOFF)
    {
      // Yes, more than one thread is available, so calculate the relative index of the middle element.
      signed_size_t const middle = (n + 1) >> 1;

      // Search for the index in the lower half of the array a with a child thread.
      auto indexFuture =
        async(launch::async, [&] {
                               for (signed_size_t i = 0; i < middle; ++i) {
                                 if (a[start + i] == medianOfMedians) {
                                   swap(a, start + i, start + n - 1);
                                   break;
                                 }
                               }
                             });

      // Search for the index in the upper half of the array a with the current thread.
      for (signed_size_t i = middle; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }

      // Wait for the child thread to finish execution.
      try {
        indexFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for index future in partition\n");
      }
    }
    else
    {
      // No, there are insufficient array elements to justify dual-threadedd processing,
      // so use only one thread to find the index of the median of medians.
      for (signed_size_t i = 0; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }
    }

    // Partition the array a relative to the median of medians into < and > subsets.
    signed_size_t i = 0;

  #ifdef BIDIRECTIONAL_PARTITION
    // Search from both ends of the array a in order to minimize the use of the swap
    // function at the expense of greater use of the superKeyCompare function.
    //
    // NOTE, however, that searching from both ends appears to degrade performance.
    signed_size_t j = n - 2;
    while (j > i) {
      if (MergeSort<K,V>::superKeyCompare(a[start + i]->tuple, medianOfMedians->tuple, p, dim) < 0) {
        ++i;
      }
      else if (MergeSort<K,V>::superKeyCompare(a[start + j]->tuple, medianOfMedians->tuple, p, dim) > 0) {
        --j;
      }
      else {
        swap(a, start + i, start + j);
        ++i;
        --j;
      }
    }

    // Ensure that all elements of the < subset are located below a[start + i].
    for (; i < n - 1; ++i) {
      if (MergeSort<K,V>::superKeyCompare(a[start + i]->tuple, medianOfMedians->tuple, p, dim) > 0) {
        break;
      }
    }
  #else
    // Search upward from the beginning of the array a in order to minimize the use of
    // the superKeyCompare function at the expense of greater use of the swap function.
    for (signed_size_t j = 0; j < n - 1; ++j) {
      if (MergeSort<K,V>::superKeyCompare(a[start + j]->tuple, medianOfMedians->tuple, p, dim) < 0) {
        if (j != i) {
          swap(a, start + j, start + i);
        }
        ++i;
      }
    }
  #endif

    // Swap the median of medians into a[start + i] between the < and > subsets.
    swap(a, start + i, start + n - 1);

    // k is 1-based but i is 0-based, so compare k to i + 1 and
    // determine which subset (if any) must be partitioned recursively.
    if (k < i + 1) {

      // The median of medians occupies a position below i, so partition
      // the array elements of the < subset; for this subset, the
      // original kth element is still the kth element of this subset.
      return partition(a, start, i, size, k, medians, first, p, dim, twoThreads);

    }
    else if (k > i + 1) {

      // The median of medians occupies a position above i, so partition
      // the array elements of the > subset; for this subset, the
      // original kth element is not the kth element of this subset
      // because i + 1 elements are in the < subset.
      return partition(a, start + i + 1, n - i - 1, size, k - i - 1,
                      medians, first, p, dim, twoThreads);

    }
    else {

      // The median of medians occupies a[start + i] because k == i + 1, so no
      // further partitioning is necessary.  Return start + i as the index of
      // the kth element under the definition that start is the zeroth index.
      return start + i;
    }
  }

  /*
   * The following select_j_k functions select the jth of k items.  Adapted
   * from Chapter 4, "Linear Orderings", of Alexander Stepanov's and
   * Paul McJones' "Elements of Programming", Addison-Wesley, New York, 2009.
   *
   * Calling parameters:
   *
   * a through e - KdNode* pointers to include in the selection
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   *
   * returns a KdNode* that represents the selected KdNode
   */
private:
  inline
  static KdNode<K,V>* select_0_2(KdNode<K,V>* const a,
                                 KdNode<K,V>* const b,
                                 signed_size_t const p,
                                 signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return a;
    }
    else {
      // b < a
      return b;
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_2(KdNode<K,V>* const a,
                                 KdNode<K,V>* const b,
                                 signed_size_t const p,
                                 signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return b;
    }
    else {
      // b < a
      return a;
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_3_ab(KdNode<K,V>* const a,
                                    KdNode<K,V>* const b,
                                    KdNode<K,V>* const c,
                                    signed_size_t const p,
                                    signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(b->tuple, c->tuple, p, dim) < 0) {
      // a < b < c
      return b;
    }
    else {
      // a ? c < b
      return select_1_2(a, c, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_3(KdNode<K,V>* const a,
                                 KdNode<K,V>* const b,
                                 KdNode<K,V>* const c,
                                 signed_size_t const p,
                                 signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_1_3_ab(a, b, c, p, dim);
    }
    else {
      // b < a
      return select_1_3_ab(b, a, c, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_4_ab_cd(KdNode<K,V>* const a,
                                       KdNode<K,V>* const b,
                                       KdNode<K,V>* const c,
                                       KdNode<K,V>* const d,
                                       signed_size_t const p,
                                       signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(c->tuple, a->tuple, p, dim) < 0) {
      // c < a < b && a ? d so c is eliminated and a ? d
      return select_0_2(a, d, p, dim);
    }
    else {
      // a < b ? c < d so a is eliminated and b ? c
      return select_0_2(b, c, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_4_ab(KdNode<K,V>* const a,
                                    KdNode<K,V>* const b,
                                    KdNode<K,V>* const c,
                                    KdNode<K,V>* const d,
                                    signed_size_t const p,
                                    signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(c->tuple, d->tuple, p, dim) < 0) {
      // a < b && c < d
      return select_1_4_ab_cd(a, b, c, d, p, dim);
    }
    else {
      // a < b && d < c
      return select_1_4_ab_cd(a, b, d, c, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_1_4(KdNode<K,V>* const a,
                                 KdNode<K,V>* const b,
                                 KdNode<K,V>* const c,
                                 KdNode<K,V>* const d,
                                 signed_size_t const p,
                                 signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_1_4_ab(a, b, c, d, p, dim);
    }
    else {
      // b < a
      return select_1_4_ab(b, a, c, d, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_2_5_ab_cd(KdNode<K,V>* const a,
                                       KdNode<K,V>* const b,
                                       KdNode<K,V>* const c,
                                       KdNode<K,V>* const d,
                                       KdNode<K,V>* const e,
                                       signed_size_t const p,
                                       signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(c->tuple, a->tuple, p, dim) < 0) {
      // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
      return select_1_4_ab(a, b, d, e, p, dim);
    }
    else {
      // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
      return select_1_4_ab(c, d, b, e, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_2_5_ab(KdNode<K,V>* const a,
                                    KdNode<K,V>* const b,
                                    KdNode<K,V>* const c,
                                    KdNode<K,V>* const d,
                                    KdNode<K,V>* const e,
                                    signed_size_t const p,
                                    signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(c->tuple, d->tuple, p, dim) < 0) {
      // a < b && c < d
      return select_2_5_ab_cd(a, b, c, d, e, p, dim);
    }
    else {
      // a < b && d < c
      return select_2_5_ab_cd(a, b, d, c, e, p, dim);
    }
  }

private:
  inline
  static KdNode<K,V>* select_2_5(KdNode<K,V>* const a,
                                 KdNode<K,V>* const b,
                                 KdNode<K,V>* const c,
                                 KdNode<K,V>* const d,
                                 KdNode<K,V>* const e,
                                 signed_size_t const p,
                                 signed_size_t const dim) {
    
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_2_5_ab(a, b, c, d, e, p, dim);
    }
    else {
      // b < a
      return select_2_5_ab(b, a, c, d, e, p, dim);
    }
  }

  /*
   * The swap function swaps two array elements.
   *
   * Calling parameters:
   *
   * a - KdNode** array wherein each element contains a (x,y,z,w...) tuple
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline
  static void swap(KdNode<K,V>** const a,
                   signed_size_t const i,
                   signed_size_t const j) {
    
    auto const t = a[i];
    a[i] = a[j];
    a[j] = t;
  }

}; // class KdTreeNlogn

#endif // KD_MAP_NLOGN_H


==> anc/C++/kdmap/raw_pointers/kdMapNode.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The k-d tree was described by Jon Bentley in "Multidimensional Binary Search Trees
 * Used for Associative Searching", CACM 18(9): 509-517, 1975.  For k dimensions and
 * n elements of data, a balanced k-d tree is built in O(kn log n) + O((k-1)n log n)
 * time by first sorting the data in each of k dimensions, then building the k-d tree
 * in a manner that preserves the order of the k sorts while recursively partitioning
 * the data at each level of the k-d tree. No further sorting is necessary.
 */

#ifndef KD_MAP_NODE_H
#define KD_MAP_NODE_H

#include <algorithm>
#include <chrono>
#include <climits>
#include <exception>
#include <forward_list>
#include <future>
#include <iomanip>
#include <iostream>
#include <limits>
#include <list>
#include <map>
#include <math.h>
#include <mutex>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <utility>
#include <vector>

using std::async;
using std::copy;
using std::cout;
using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::endl;
using std::distance;
using std::exception;
using std::fixed;
using std::forward_list;
using std::future;
using std::launch;
using std::list;
using std::map;
using std::lock_guard;
using std::make_pair;
using std::memory_order_relaxed;
using std::min;
using std::mutex;
using std::numeric_limits;
using std::ostringstream;
using std::pair;
using std::ref;
using std::runtime_error;
using std::scientific;
using std::set;
using std::setprecision;
using std::streamsize;
using std::string;
using std::vector;

/* 
 * Convert microseconds to seconds for use with std::chrono
 * but if this constant is already defined by kdTreeDynamic.h
 * don't define it again.
 */
#ifndef KD_MAP_DYNAMIC_H
static const double MICROSECONDS_TO_SECONDS = 1000000.;
#endif


/*
 * This type is the signed equivalent of size_t and might be equivalent to intmax_t.
 * It is defined also in kdMapDynamic.h so don't define it twice.
 */
#ifndef KD_MAP_DYNAMIC_H
typedef streamsize signed_size_t;
#endif

#include "kdMapMergeSort.h"
#include "kdMapHeapSort.h"

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* One node of a k-d tree where K is key type and V is value type */
template <typename K, typename V>
class KdNode {
public:
  set<V>* values;
  KdNode<K,V> *ltChild = nullptr, *gtChild = nullptr;

  // A dynamic k-d tree requires a height.
  //
  // The height member field could be as small as one byte but
  // in a 64-bit architecture, it occupies a 64-bit word anyway.
#ifdef KD_MAP_DYNAMIC_H
  size_t height = 0;
#endif

#ifdef REVERSE_NEAREST_NEIGHBORS
  size_t index;
#endif

  K* tuple;

public:
  // This constructor that is used for insertion into a dynamic
  // k-d tree does not support reverse nearest neighbors because
  // it does not initialize the index member field.
  KdNode(K* const key,
         const V& value,
         signed_size_t numDimensions) {

    ltChild = gtChild = nullptr;
    tuple = new K[numDimensions];

    // Copy the (x, y, z, w...) coordinates (i.e., the key) into tuple.
    copy(key, key + numDimensions, tuple);

    // Insert the value into the values set.
    values = new set<V>();
    values->insert(value);

    // Specify the height of this leaf node.
#ifdef KD_MAP_DYNAMIC
    height = 1;
#endif

  }

public:
  // This constructor that is used for insertion into a static
  // k-d tree optionally supports reverse nearest neighbors
  // because it optionally initializes the index member field.
  KdNode(const vector<pair<vector<K>,V>>& p,
         size_t const i) {

    ltChild = gtChild = nullptr;
    const vector<K>& key = p[i].first;
    const size_t numDimensions = key.size();
    tuple = new K[numDimensions];

    // Copy the (x, y, z, w...) coordinates (i.e., the key) into tuple.
    copy(key.data(), key.data() + numDimensions, tuple);

    // Insert the value into the values set.
    values = new set<V>();
    const V& value = p[i].second;
    values->insert(value);

#ifdef REVERSE_NEAREST_NEIGHBORS
    index = i;
#endif

  }

public:
  ~KdNode() {

    // Delete the values set.
    delete values;
    delete[] tuple;

    // Delete the child nodes, which performs recursive deletion.
    delete ltChild;
    delete gtChild;
  }

private:
  K const* getTuple() {
    return this->tuple;
  }

  /*
   * The removeDuplicates function checks the validity of the merge sort and
   * removes duplicates from the kdNodes array.
   *
   * Calling parameters:
   *
   * kdNodes - a KdNode** array that has been sorted via merge sort according to (x,y,z,w...) tuples
   * i - the leading dimension for the super key
   * dim - the number of dimensions
   *
   * returns the end index of the reference array following removal of duplicate elements
   */
public:
  inline
  static signed_size_t removeDuplicates(KdNode<K,V>** const kdNodes,
                                        signed_size_t const i,
                                        signed_size_t const dim,
                                        signed_size_t const size) {
    signed_size_t end = 0;
    for (signed_size_t j = 1; j < size; ++j) {
      K const compare = MergeSort<K,V>::superKeyCompare(kdNodes[j]->tuple, kdNodes[end]->tuple, i, dim);
      if (compare < 0) {
        ostringstream buffer;
        buffer << "\n\nmerge sort failure: superKeyCompare(ref[" << j << "], ref["
               << end << "], " << i << ") = " << compare << "in removeDuplicates\n";
        throw runtime_error(buffer.str());
      } else if (compare > 0) {
        // Keep the jth element of the kdNodes array.
        kdNodes[++end] = kdNodes[j];
      } else {
        // Append the values set of the the jth element
        // of the kdNodes array (it ought to have 1 element)
        // to the end element of the kdNodes array.
        kdNodes[end]->values->insert(kdNodes[j]->values->begin(), kdNodes[j]->values->end());

        // Delete the jth element of the kdNodes array, to include
        // clearing its values set.
        delete kdNodes[j];
        kdNodes[j] = nullptr;
      }
    }
    
    return end;
  }

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node.
   *
   * Calling parameters:
   *
   * permutation - the permutation vector
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(const vector<signed_size_t>& permutation,
                             signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth) const {

    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count.
    signed_size_t count = 1;

    // The partition cycles as x, y, z, w...
    signed_size_t const p = permutation[depth];

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture =
          async(launch::async, [&] {
                                 return ltChild->verifyKdTree(ref(permutation),
                                                              dim,
                                                              maximumSubmitDepth,
                                                              depth + 1);
                               });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node, and
   * checks that the sub-tree rooted at the node is balanced.
   * 
   * In contrast to the above version of verifyKdTree, this version
   * does not require a permutation vector, so it may be used for a
   * k-d tree of any depth, and in particular, an unbalanced k-d tree.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth,
                             signed_size_t p) const {

    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count and check the balance.
    signed_size_t count = 1;

#ifdef KD_MAP_DYNAMIC_H
    KdNode<K,V>* const node = const_cast<KdNode<K,V>* const>(this);
    if (!KdTreeDynamic<K,V>::isBalanced(node)) {
      ostringstream buffer;
      buffer << "\n\nnode is unbalanced: < child height = "
             << KdTreeDynamic<K,V>::getHeight(node->ltChild)
             << "  > child height = "
             << KdTreeDynamic<K,V>::getHeight(node->gtChild) << endl;
      throw runtime_error(buffer.str());
    }
#endif

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of std::ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture =
          async(launch::async, [&] {
                                 return ltChild->verifyKdTree(dim,
                                                              maximumSubmitDepth,
                                                              depth+1,
                                                              p+1);
                               });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * The regionSearch function searches the k-d tree recursively to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector
   * queryUpper - the query upper bound vector
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   * enable - a vector that specifies the dimensions on which to prune the region search
   */
private:
  void regionSearch(list<KdNode<K,V>*>& result,
                    const vector<K>& queryLower,
                    const vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    signed_size_t const depth,
                    size_t p,
                    const vector<bool>&  enable) {

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < queryLower.size()) ? p : 0;

    // If the KdNode is within the query hyper-rectangle for each of the k dimensions,
    // add the KdNode to the list of KdNodes that lie inside the hyper-cube. The
    // following loop is equivalent to the IN_REGION pseudo-Algol code proposed
    // by Jon Bentley in his CACM article.
    bool inside = true;
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > tuple[i] || queryUpper[i] < tuple[i]) {
        inside = false;
        break;
      }
    }
    if (inside) {
      result.push_front(this);
    }

    // Determine whether to search the < and > branches of the k-d tree. Although
    // the superKeyCompare function can produce a different result for the == case
    // than does comparing only the leading keys of the super-keys, that result
    // will avoid unnecessary searching of a sub-tree (at the expense of a more
    // precise super-key comparison) but the unnecessary search appears not to
    // change the outcome of this recursive regionSearch function.
    //
    // Note that if the partition dimension is not enabled, both branches are searched.
#ifdef NO_SUPER_KEY
    bool const searchLT = ltChild != nullptr && (tuple[p] >= queryLower[p] || !enable[p]);
    bool const searchGT = gtChild != nullptr && (tuple[p] <= queryUpper[p] || !enable[p]);;
#else
    bool const searchLT = ltChild != nullptr && (MergeSort<K,V>::superKeyCompare(tuple, queryLower.data(),
                                                                                 p, queryLower.size()) >= 0
                                                || !enable[p]);
    bool const searchGT = gtChild != nullptr && (MergeSort<K,V>::superKeyCompare(tuple, queryUpper.data(),
                                                                                 p, queryLower.size()) <= 0
                                                || !enable[p]);
#endif

    // Do both branches require searching and is a child thread available?
    if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

      // Yes, both branches of the tree require searching and a child thread is available,
      // so prepare to search the < branch with a child thread.
      future<void> searchFuture;

      // Search the < branch asynchronously with a child thread.
      // A lamba is required because this regionSearch function is not
      // static. The use of std::ref may be unnecessary in view of the
      // [&] lambda argument specification.
      list<KdNode<K,V>*> ltResult;
      searchFuture = async(launch::async, [&] {
                                               ltChild->regionSearch(ref(ltResult),
                                                                     ref(queryLower),
                                                                     ref(queryUpper),
                                                                     maximumSubmitDepth,
                                                                     depth+1,
                                                                     p+1,
                                                                     ref(enable));
                                              });
      // Search the > branch.
      list<KdNode<K,V>*> gtResult;
      gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);

      // Get the result of searching the < branch with the child thread.
      try {
        searchFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for search future in regionSearch\n");
      }

      // Append the results of searching the < and > branches to the result (if any) for this KdNode.
      result.splice(result.end(), ltResult);
      result.splice(result.end(), gtResult);

    } else {
      
      // No, both branches do not require searching. Search the < branch with the master thread?
      if (searchLT) {
        list<KdNode<K,V>*> ltResult;
        ltChild->regionSearch(ltResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), ltResult);
      }

      // Search the > branch with the master thread?
      if (searchGT) {
        list<KdNode<K,V>*> gtResult;
        gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), gtResult);
      }
    }
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll) {
    
    // Search the tree over all dimensions to obtain the resulting list of KdNodes.
    vector<bool> enable(queryLower.size(), enableAll);
    searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    const vector<bool>& enable) {
    
    // Ensure that each query lower bound <= the corresponding query upper bound.
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > queryUpper[i]) {
        auto const tmp = queryLower[i];
        queryLower[i] = queryUpper[i];
        queryUpper[i] = tmp;
      }
    }

    // Search the tree over all dimensions to obtain the resulting list of KdNodes.
    regionSearch(result, queryLower, queryUpper, maximumSubmitDepth, 0, 0, enable);
  }

  /*
  * Verify the results of region search.
  *
  * fastRegionList - a list of KdNode pointers found by region search
  * slowRegionList - a list of KdNode pointers found by brute-force search
  */
public:
  void verifyRegionSearch(list<KdNode<K,V>*> fastRegionList,
                          list<KdNode<K,V>*> slowRegionList) {

    if (fastRegionList.size() != slowRegionList.size()) {
        throw new runtime_error("\n\nnumber of nodes found by region-search and brute-force do not match\n");
    } else {
      // Verify that the region-search and brute-force lists are identical.
      auto itrf = fastRegionList.begin();
      for (auto itrs = slowRegionList.begin(); itrs != slowRegionList.end(); ++itrf, ++itrs) {
        if (*itrf != *itrs) {
          throw runtime_error("\n\nnon-identical region-search and brute-force lists\n");
        }
      }
    }
  }

  /*
   * Search the k-d tree recursively for up to M nearest geometric neighbors to a query point
   * by adding them to the NearestNeighborHeap that stores up to M neighbors.  Exclude from the
   * search any branch of the tree wherein it is guaranteed that all nodes in that branch are
   * farther away than the current farthest node stored in the heap. Details of the search
   * algorithm are described by Friedman et al. in "An Algorithm for Finding Best Matches in
   * Logarithmic Expected Time", ACM Transactions on Mathematical Software, 3: 209-226, 1977.
   *
   * Calling parameters:
   *
   * heap - an instance of NearestNeighborHeap that is built relative to a query point
   * dim - the number of dimensions
   * p - the leading dimension that permutes cyclically
   */
private:
  void nearestNeighbors(NearestNeighborHeap<K,V>& heap,
                        signed_size_t const dim,
                        signed_size_t p) {

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    // If query[p] < tuple[p], descend the < branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    if (heap.query[p] < tuple[p]) {
      if (ltChild != nullptr) {  // If not at the bottom of the tree, descend the < branch unconditionally.
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the > branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (gtChild != nullptr) { // If not at the bottom of the tree, descend the > branch
          gtChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current KdNode to the heap.
      }
    }
    // If query[p] > tuple[p], descend the > branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    else if (heap.query[p] > tuple[p]) {
      if (gtChild != nullptr) {  // If not at the bottom of the tree, descend the > branch unconditionally.
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the < branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (ltChild != nullptr) {
          ltChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current node to the heap.
      }
    }
    // Because query[p] == tuple[p], the probability of finding nearest neighbors is equal for both branches
    // of the tree, so descend both branches and then attempt to add the current node to the heap.
    else {
      if (ltChild != nullptr) {
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      if (gtChild != nullptr) {
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      heap.add(this);  // Attempt to add the current node to the heap.
    }
  }

  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors) {
    
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K,V> heap(query, numNeighbors);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors,
                            const vector<bool>& enable) {
    
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K,V> heap(query, numNeighbors, enable);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();;
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(const forward_list< pair<double, KdNode<K,V>*> >& neighborsFast,
                              const forward_list< pair<double, KdNode<K,V>*> >& neighborsSlow) const {
    
    auto itf1 = neighborsFast.begin();
    auto its1 = neighborsSlow.begin();
    
    // Compare the first k-d tree (fast) distance to the first brute-force (slow) distance.
    if (itf1->first != its1->first) {
      ostringstream buffer;
      buffer << "\n\nfast distance[0] = " << itf1->first << "  !=  slow distance[0] = " << its1->first << endl;
      throw runtime_error(buffer.str());
    }
    
    // Compare the first k-d tree KdNode pointer to the first brute-force KdNode pointer.
    if (itf1->second != its1->second) {
      throw runtime_error("\n\nfast KdNode*[0] != slow KdNode*[0]\n");
    }

    // Compare the remaining distances and KdNode*
    auto itf2 = itf1;
    auto its2 = its1;
    ++itf2;
    ++its2;
    signed_size_t i = 1;
    for ( ; itf2 != neighborsFast.end(); ++itf1, ++its1, ++itf2, ++its2, ++i) {
      // Ensure that the fast distances increase monotonically.
      if (itf1->first > itf2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << (i-1) << "] = " << itf1->first << "  >  fast distance[" << i << "] = " << itf2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Ensure that the slow distances increase monotonically.
      if (its1->first > its2->first) {
        ostringstream buffer;
        buffer << "\n\nslow distance[" << (i-1) << "] = " << its1->first << "  >  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree distance to the ith brute-force distance.
      if (itf2->first != its2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << i << "] = " << itf2->first << "  !=  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree KdNode pointer to the ith brute-force KdNode pointer.
      if (itf2->second != its2->second) {
        ostringstream buffer;
        buffer << "\n\nfast KdNode*[" << i << "]  !=  slow KdNode*[" << i << "]\n";
        throw runtime_error(buffer.str());
      }
    }
  }
  
  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of KdNode instances
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K,V>*>> sortByDistance(list<KdNode<K,V>*>& kdList,
                                                          const vector<K>& query,
                                                          signed_size_t const maxNodes) {

    // Create a heap and add each KdNode on the list to the heap
    // if that KdNode's distance to the query point is less than
    // the distance of the currently farthest KdNode on the heap.
    NearestNeighborHeap<K,V> heap(query, maxNodes);
    for (auto it = kdList.begin(); it != kdList.end(); ++it) {
      double dist2 = 0;
      for (size_t j = 0; j < query.size(); ++j) {
        double const dist = static_cast<double>((*it)->tuple[j] - query[j]);
        dist2 += dist * dist;
        dist2 += dist * dist;
      }
      if (dist2 <= heap.curMaxDist() || !heap.heapFull()) {
        heap.add(*it);
      }
    }

    // Empty the heap and prepend each entry to a sorted list.
    forward_list<pair<double, KdNode<K,V>*>> sortedList;
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      sortedList.push_front(heap.removeTop());
    }
      
    return sortedList;
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   */
private:
  void nearestNeighborsForEach(vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                               vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K,V>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth) {

    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
                                             ltChild->nearestNeighborsForEach(
                                               ref(nn),
                                               ref(rnn),
                                               ref(mutexes),
                                               root,
                                               numDimensions,
                                               numNeighbors,
                                               maximumSubmitDepth,
                                               depth + 1);
                                           });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   * enable - a vector that specifies the dimensions for which to test distance
   */
private:
  void nearestNeighborsForEach(vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                               vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K,V>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth,
                               const vector<bool>& enable) {

    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors, enable);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
                                             ltChild->nearestNeighborsForEach(
                                               ref(nn),
                                               ref(rnn),
                                               ref(mutexes),
                                               root,
                                               numDimensions,
                                               numNeighbors,
                                               maximumSubmitDepth,
                                               depth + 1,
                                               enable);
                                           });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }
  
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                                   vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth) {
    
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0);
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K,V>*> >* >& nn,
                                   vector< forward_list< pair<double, KdNode<K,V>*> >* >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   const vector<bool>& enable) {
    
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0, enable);
  }

  /*
   * Populate the kdNodes vector.
   *
   * Calling parameter:
   * 
   * kdNodes - the kdNodes vector that is passed by reference and modified
   */
private:
  void populateKdNodes(vector<KdNode<K,V>*>& kdNodes) {
    kdNodes[index] = this;
    if (ltChild != nullptr) {
      ltChild->populateKdNodes(kdNodes);
    }
    if (gtChild != nullptr) {
      gtChild->populateKdNodes(kdNodes);
    }
  }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * size - the size of the coordinates vector, including duplicates
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(const vector< forward_list< pair<double, KdNode<K,V>*> > >& nn,
                              const vector< forward_list< pair<double, KdNode<K,V>*> > >& rnn,
                              size_t const size) {

    // Create a kdNodes vector because the createKdTree function doesn't return it.
    vector<KdNode<K,V>*> kdNodes(size);
    populateKdNodes(kdNodes);

    // Iterate through the reverse nearest neighbors vector and verify the correctness of that list.
    for (size_t i = 0; i < rnn.size(); ++i) {
      // Get the KdNode that is a nearest neighbor to all KdNodes on the list and
      // verify that it is indeed a nearest neighbor to each KdNode on the list.
      // Use an rnnList reference to avoid copying the list.
      auto& rnnList = rnn[i];
      for (auto rnnIt = rnnList.begin(); rnnIt != rnnList.end(); ++rnnIt) {
        // Get the nearest neighbor list for the KdNode from the nearest neighbors vector
        // and verify that the list contains the KdNode.
        // Use an nnList reference to avoid copying the list.
        bool match = false;
        auto& nnList = nn[rnnIt->second->index];
        for (auto nnIt = nnList.begin(); nnIt != nnList.end(); ++nnIt) {
          if (kdNodes[i] == nnIt->second) {
            match = true;
            break;
          }
        }
        if (!match) {
          throw runtime_error("\n\nnode is not a nearest neighbor\n");
        }
      }
    }
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(const vector< forward_list< pair<double, KdNode<K,V>*> > >& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const {

    // Count the number of vector entries that have non-empty lists
    // and sum the distances and list lengths.
    size_t count = 0;
    double sumDist = 0.0, sumDist2 = 0.0, sumSize = 0.0, sumSize2 = 0.0;
    for (size_t i = 0; i < vec.size(); ++i) {
      auto& vecList = vec[i];
      if (!vecList.empty()) {
        ++count;
        double const size = static_cast<double>(distance(vecList.begin(), vecList.end()));
        sumSize += size;
        sumSize2 += size * size;
        for (auto listIt = vecList.begin(); listIt != vecList.end(); ++listIt) {
          double const dist2 = static_cast<double>(listIt->first);
          sumDist += sqrt(dist2);
          sumDist2 += dist2;
        }
      }
    }
    double mapSize = static_cast<double>(count);
    meanSize = sumSize / mapSize;
    stdSize = sqrt((sumSize2 - (sumSize * sumSize / mapSize)) / (mapSize - 1.0));
    meanDist = sumDist / sumSize;
    stdDist = sqrt((sumDist2 - (sumDist * sumDist / sumSize)) / (sumSize - 1.0));
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(const vector< forward_list< pair<double, KdNode<K,V>*> > >& vec) const {

    size_t count = 0;
    for (size_t i = 0; i < vec.size(); ++i) {
      if(!vec[i].empty()) {
        ++count;
      }
    }
    return count;
  }
#endif // REVERSE_NEAREST_NEIGHBORS
                                                                                               
  /*
   * Walk the k-d tree and attempt to add each KdNode to the NearestNeighborHeap.
   *
   * Calling parameter:
   *
   * heap - an instance of NearestNeighborHeap
   */
private:
  void allNeighbors(NearestNeighborHeap<K,V>& heap) {

    // Visit the < sub-tree.
    if (ltChild != nullptr) {
      ltChild->allNeighbors(heap);
    }
    // Visit the > sub-tree.
    if (gtChild != nullptr) {
      gtChild->allNeighbors(heap);
    }
    // Attempt to add the current KdNode to the heap.
    heap.add(this);
  }

  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                             vector<K> const& query,
                             signed_size_t const numNeighbors,
                             vector<bool> const& enable) {
    
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K> heap(query, numNeighbors, enable);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K,V>*> >& neighbors,
                             const vector<K>& query,
                             signed_size_t const numNeighbors) {
    
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K,V> heap(query, numNeighbors);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(K const* tuple,
                  signed_size_t const dim) const {
    
    cout << "(" << tuple[0] << ",";
    for (signed_size_t i = 1; i < dim - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[dim - 1] << ")";
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  static void printTuple(const vector<K>& tuple) {
    
    cout << "(" << tuple[0] << ",";
    for (size_t i = 1; i < tuple.size() - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[tuple.size() - 1] << ")";
  }

  /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a forward list of (double, KdNode*) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(const forward_list<pair<double, KdNode<K,V>*>>& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const {
    
    if (!regionList.empty()) {
      signed_size_t maxNodesToPrint = maximumNumberOfNodesToPrint;
      for (auto it = regionList.begin(); it != regionList.end(); ++it) {
        printTuple((*it).second->getTuple(), numDimensions);
        cout << endl;
        --maxNodesToPrint;
        if (maxNodesToPrint == 0) {
          break;
        }
      }
    }
  }

}; // class KdNode

#endif // KD_MAP_NODE_H


==> anc/C++/kdmap/raw_pointers/test_kdmap.cpp <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdMapKnlogn.h and kdMapNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W -D PREALLOCATE test_kdmap.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * The following compilation defines apply to both O(n log n) and O(kn log n) algorithms.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
  * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 512)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdmap [-i I] [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree creation
 *
 * -n The number N of randomly generated points used to build the k-d tree
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -x The number X of duplicate points added to test removal of duplicate points
 *
 * -d The number of dimensions D (aka k) of the k-d tree
 *
 * -t The number of threads T used to build and search the k-d tree
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting region search results
 *
 * -g Find nearest neighbors to a query point near the origin
 * 
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -r Construct nearest-neighbors and reverse-nearest-neighbors maps
 *
 * -h Help
 */

#include "kdMap.h"

#ifdef NLOGN
#include "kdMapNlogn.h"
#else
#include "kdMapKnlogn.h"
#endif

/*
 * These are the types used for the test. Change the intrisic types in
 * these typedefs to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t;  // Add required #include and using to kdMapNode.h
typedef string kdValue_t; // Add required #include and using to kdMapNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
pair<double, double> calcMeanStd(const vector<double>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t numNeighbors = 5;
  signed_size_t extraPoints = 100;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 4;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool neighbors = false;
  bool region = false;
  bool reverseNearestNeighbors = false;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
#ifdef REVERSE_NEAREST_NEIGHBORS
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverseNearestNeighbors")) {
      reverseNearestNeighbors = !reverseNearestNeighbors;
      continue;
    }
#endif
    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-g] [-j] [-r] [-h]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number X of duplicate points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-g Find nearest neighbors to a query point near the origin" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
#ifdef REVERSE_NEAREST_NEIGHBORS
           << "-r Construct nearest-neighbors and reverse-nearest-neighbors maps" << endl << endl
#endif
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Declare and initialize the coordinates and oneCoordinte vectors. Each element
  // of the coordinates vector is a pair wherein first is a vector of (x, y, z, w...)
  // coordinates and second is the string representation of an integer.
  vector<kdKey_t> oneCoordinate(numPoints);
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;

  vector<pair<vector<kdKey_t>, kdValue_t>> coordinates(numPoints + extraPoints);
  for (size_t i = 0; i < coordinates.size(); ++i) {
    ostringstream buffer;
    buffer << i;
    coordinates[i] = make_pair<vector<kdKey_t>, kdValue_t>(vector<kdKey_t>(numDimensions), buffer.str());
  }

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple excluding the extra points. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << endl << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl;

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "Max number of threads = " << numThreads << "  max submit depth = "
       << maximumSubmitDepth << endl << endl;

  // Allocate vectors to store the execution times for k-d tree creation.
  vector<double> allocateTime(iterations);
  vector<double> sortTime(iterations);
  vector<double> removeTime(iterations);
  vector<double> kdTime(iterations);
  vector<double> verifyTime(iterations);
 vector<double> kdTotalTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTime(iterations);
  vector<double> bruteNeighborsTime(iterations);
  vector<double> regionTime(iterations);
  vector<double> bruteRegionTime(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t>query(numDimensions);
  vector <kdKey_t>queryLower(numDimensions);
  vector <kdKey_t>queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }
  
  // Iterate the creation of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  KdTree<kdKey_t, kdValue_t>* tree =nullptr;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i].first[j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i].first[j] = coordinates[numPoints - 1 - i].first[j];
      }
    }

    // Create the static k-d tree.
    vector<pair<vector<kdKey_t>, kdValue_t>> copyCoordinates = coordinates;
    signed_size_t numNodes;
    double aT, sT, rT, kT, vT;
    tree = KdTree<kdKey_t, kdValue_t>::createKdTree(copyCoordinates, maximumSubmitDepth,
                                                    numNodes, aT, sT, rT, kT, vT);

    // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
    kdTotalTime[k] += aT + sT + rT + kT;
    allocateTime[k] += aT;
    sortTime[k] += sT;
    removeTime[k] += rT;
    kdTime[k] += kT;
    verifyTime[k] += vT;
   
    // Record the number of nodes and the tree height for the static tree.
    numberOfNodes = numNodes;

    // Find numNeighbors nearest neighbors to each coordinate.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    if (region) {
      list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    // Delete the k-d tree except for the last iteration if REVERSE_NEAREST_NEIGHBORS is defined.
#ifdef REVERSE_NEAREST_NEIGHBORS
    if (k < iterations - 1) {
      delete tree;
    }
  #else
    delete tree;
#endif
    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics including creation and search execution times.
  cout << endl << "Number of nodes = " << numberOfNodes << endl << endl;

  auto timePair = calcMeanStd(kdTotalTime);
  cout << "kdTotalTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(allocateTime);
  cout << "allocateTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(sortTime);
  cout << "sortTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(removeTime);
  cout << "removeTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(kdTime);
  cout << "kdBuildTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(verifyTime);
  cout << "verifyTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
      timePair = calcMeanStd(neighborsTime);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteNeighborsTime);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
      // Create a k-d tree for the sole purpose of calling the printTuple function.
      KdTree<kdKey_t, kdValue_t>* tree = new KdTree<kdKey_t, kdValue_t>(numDimensions,
                                                                        maximumSubmitDepth);
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd(regionTime);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteRegionTime);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      // Delete the k-d tree.
      delete tree;
  }

  cout << endl;

#ifdef REVERSE_NEAREST_NEIGHBORS
  // Optionally construct a nearest neighbor vector and a reverse nearest neighbors vector.
  // Each vector element contains a list that is initialized to an empty list.
  if (reverseNearestNeighbors) {
    auto beginTime = steady_clock::now();
    vector< forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > > nn(coordinates.size());
    vector< forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > > rnn(coordinates.size());
    vector<mutex> mutexes(coordinates.size());
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const vectorTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "vector initialization  time = " << fixed << setprecision(3) << vectorTime << " seconds" << endl << endl;

    beginTime = steady_clock::now();
    tree->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const reverseNearestNeighborTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "reverse nearest neighbor time = " << fixed << setprecision(3) << reverseNearestNeighborTime << " seconds" << endl << endl;
    cout << "number of non-empty nearest neighbors lists = " << tree->nonEmptyLists(nn) << endl;
    cout << "number of non-empty reverse nearest neighbors lists = " << tree->nonEmptyLists(rnn) << endl << endl;

    // Report the mean and standard deviation distance and number of reverse nearest neighbors.
    double meanSize, stdSize, meanDist, stdDist;
    tree->calculateMeanStd(rnn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean reverse nearest neighbor distance = " << scientific << setprecision(3) << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean reverse nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Report the mean and standard deviation distance and number of nearest neighbors.
    tree->calculateMeanStd(nn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean nearest neighbor distance = " << scientific << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Verify the consistency between the nearest neighbors and reverse nearest neighbors vectors.
    beginTime = steady_clock::now();
    tree->verifyReverseNeighbors(nn, rnn, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const verifyReverseTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "verify reverse nearest neighbor time = " << fixed << setprecision(2) << verifyReverseTime << " seconds" << endl << endl;

    // Delete the tree because it was not deleted during the final iteration above.
    delete tree;
  }
#endif

  return 0;
}


==> anc/C++/kdmap/raw_pointers/test_kdmapdynamic.cpp <==
/*
 * Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdMapDynamic.h, kdMapKnlogn and kdMapNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W test_kdmapdynamic.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * -D ENABLE_PREFERRED_TEST - Enable comparing the heights of a deleted 2-child node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * -D ENABLE_1TO3 - Enable curtailing recursive deletion when a subtree contains <= 3 nodes.
 * 
 * -D AVL_BALANCE - If defined, KdTreeDynamic::isBalanced checks for AVL balancing;
 *                  otherwise, KdTreeDynamic::isBalanced checks for red-black balancing.
 * 
 * -D HEIGHT_DIFF=n - For red-black balancing, the maximum allowed height difference
 *                    between the < and > subtrees of a node when one subtree is empty;
 *                    for AVL balancing, the maximum allowed height difference between
 *                    the < and > subtrees of a node (default 1)
 * 
 * -D MULTI_THREAD_CUTOFF = A cutoff for using multiple threads in KdTree::createKdTree (default 16384)
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdtree [-i I] [-n N] [-m M] [-d D] [-t T] [-s S] [-p P] [-b] [-g] [-j] [-v] [-f] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to each point
 *
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the tuple and the next tuple after erasure of each tuple (default off)
 * 
 * -r Reverse the order of coordinates for erasure relative to insertion (default off)
 *
 * -h Help
 */

 /*
  * Include kdTreeDynamic.h first so that KD_TREE_DYNAMIC_H will be defined
  * for kdTreeMergeSort.h, kdTreeKnlogn.h and kdTreeNlogn.h
  */
#include "kdMapDynamic.h"
#include "kdMap.h"

/*
 * This is the type used for the test. Change the intrisic type in
 * this typedef to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t; // Add required #include and using to kdMapNode.h
typedef string kdValue_t; // Add required #include and using to kdMapNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */

 template <typename T>
 pair<double, double> calcMeanStd(const vector<T>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t numNeighbors = 5;
  signed_size_t extraPoints = 100;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 1;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool balanced = false;
  bool neighbors = false;
  bool region = false;
  bool verify = false;
  bool find = false;
  bool reverse = true;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
        if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-b") || 0 == strcmp(argv[i], "--balanced")) {
      balanced = !balanced;
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-v") || 0 == strcmp(argv[i], "--verify")) {
      verify = !verify;
      continue;
    }
    if (0 == strcmp(argv[i], "-f") || 0 == strcmp(argv[i], "--find")) {
      find = !find;
      continue;
    }
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverse")) {
      reverse = !reverse;
      continue;
    }

    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-z Z] [-b] [-c] [-r] [-v] [-f]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number X of duplicate points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-c The multi-thread cutoff C below which only single-threaded execution occurs" << endl << endl
           << "-g Find nearest neighbors to each point" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
           << "-v Verify the k-d tree ordering and balance after insertion or erasure of each point" << endl << endl
           << "-f Check for the next point after deleting each point (a cheap tree-order check)" << endl << endl
           << "-r Reverse the order of coordinates for erasure relative to insertion" << endl << endl
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "max number of threads = " << numThreads
       << "  max submit depth = " << maximumSubmitDepth << endl << endl;

  // Create an instance of KdTreeDynamic.
  auto tree = new KdTreeDynamic<kdKey_t, kdValue_t>(numDimensions, maximumSubmitDepth);

  // Declare and initialize the coordinates and oneCoordinte vectors. Each element
  // of the coordinates vector is a pair wherein first is a vector of (x, y, z, w...)
  // coordinates and second is the string representation of an integer.
  vector<kdKey_t> oneCoordinate(numPoints);
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;

  vector<pair<vector<kdKey_t>, kdValue_t>> coordinates(numPoints + extraPoints);
  for (size_t i = 0; i < coordinates.size(); ++i) {
    ostringstream buffer;
    buffer << i;
    coordinates[i] = make_pair<vector<kdKey_t>, kdValue_t>(vector<kdKey_t>(numDimensions), buffer.str());
  }

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl << endl;

  // Allocate vectors to store the execution times and statistics.
  vector<double> createTime(iterations);
  vector<double> insertTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> eraseTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTimeStatic(iterations);
  vector<double> neighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeStatic(iterations);
  vector<double> regionTimeStatic(iterations);
  vector<double> regionTimeDynamic(iterations);
  vector<double> bruteRegionTimeDynamic(iterations);
  vector<double> bruteRegionTimeStatic(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query vectors for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t> query(numDimensions);
  vector <kdKey_t> queryLower(numDimensions);
  vector <kdKey_t> queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }

  // Iterate the construction of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0, staticNumberOfNodes = 0;
  size_t treeHeight = 0, staticTreeHeight = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i].first[j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i].first[j] = coordinates[numPoints - 1 - i].first[j];
      }
    }

      // Create a static KdTree instance tree from the coordinates.
    if (balanced) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree, because deletion of a static k-d tree does
      // not delete the k-d node instances when KD_MAP_DYNAMIC_H is defined,
      // whereas deletion of a dynamic k-d tree deletes the k-d node instances.
      //
      // The KdTreeDynamic constructor specifies an R-VALUE BY-REFERENCE
      // calling parameter for its third argument in order to accept the
      // KdTree pointer return value of the KdTree::createKdTree member
      // function. And that constructor deletes the KdTree instance and
      // sets the KdTree pointer to nullptr, to prevent a dangling pointer.
      // 
      // An alternative to these gyrations might be for the createKdTree function
      // to return a std::shared_ptr
      auto copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime, verifyTime, unsortTime;
      auto const tree =
        new KdTreeDynamic<kdKey_t, kdValue_t>(numDimensions,
                                              maximumSubmitDepth,
                                              KdTree<kdKey_t, kdValue_t>::createKdTree(copyCoordinates,
                                                                                       maximumSubmitDepth,
                                                                                       numNodes,
                                                                                       allocateTime,
                                                                                       sortTime,
                                                                                       removeTime,
                                                                                       kdTime,
                                                                                       verifyTime));

      // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
      createTime[k] = allocateTime + sortTime + removeTime + kdTime;

      // Record the number of nodes and the tree height for the static tree.
      staticNumberOfNodes = numNodes;
      staticTreeHeight = tree->getHeight();

      // Find numNeighbors nearest neighbors to each coordinate.
      if (neighbors) {
        forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > neighborList;
        auto beginTime = steady_clock::now();
        tree->findNearestNeighbors(neighborList, query, numNeighbors);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        neighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > bruteList;
        beginTime = steady_clock::now();
        tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteNeighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of nearest-neighbor search and brute-force search.
        tree->verifyNearestNeighbors(neighborList, bruteList);
      }

      // Perform a region search within a hypercube centered near the origin.
      if (region) {
        list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
        auto beginTime = steady_clock::now();
        tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        regionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
        beginTime = steady_clock::now();
        tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteRegionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of region search and brute-force search.
        tree->verifyRegionSearch(fastRegionList, slowRegionList);
      }

      // Delete the dynamic k-d tree, which also deletes the static k-d tree
      // and the k-d node instances.
      delete tree;
    }

    // Insert each coordinate into the dynamic k-d tree.
    auto beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->insert(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
      } else {
        cout << "\n\nfailed to insert tuple " << i << " ";
        tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    insertTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify correct order of each node in the k-d tree and count the nodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->verifyKdTree();
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Check that all points were added to the tree and that
    // the extra points over-wrote the original points.
    if (numberOfNodes != numPoints) {
      ostringstream buffer;
      buffer << "\n\nnumber of points = " << numPoints
             << "  !=  number of nodes = " << numberOfNodes << endl;
      throw runtime_error(buffer.str());
    }

    if ( static_cast<size_t>(numberOfNodes + extraPoints) != coordinates.size() ) {
      ostringstream buffer;
      buffer << "\n\nnumber of coordinates = " << coordinates.size()
             << "  !=  number of nodes + extra points = "
             << (numberOfNodes + extraPoints) << endl;
      throw runtime_error(buffer.str());
     }
     else {
      treeHeight = tree->getHeight();
     }

    // Search for each coordinate in the k-d tree. 
    //
    // No need to reshuffle the coordinates prior to searching the tree
    // for each coordinate because search does not rebalance the tree;
    // hence, the insertion order of the coordinates is irrelevant to search.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (!tree->contains(coordinates[i])) {
        cout << "\n\nfailed to find tuple:";
        tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    containsTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Find numNeighbors nearest neighbors a query coordinate near the origin.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    if (region) {
      list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->erase(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
        if (find && tree->contains(coordinates[i])) {
          cout << "\n\nfound tuple after erasing tuple:";
          tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
          cout << endl << endl;
          exit(0);
        }
        if (find && i < static_cast<size_t>(numPoints-1) && !tree->contains(coordinates[i+1])) {
            cout << "\n\nfailed to find next tuple after erasing tuple:";
            tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
            cout << endl << endl;
            exit(0);
        }
      } else {
          cout << "\n\nfailed to erase tuple " << i << " ";
          tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
          cout << endl << endl;;
          exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    eraseTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    if ( !tree->isEmpty() ) {
      throw runtime_error("\n\ntree is not empty\n");
    }

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics.
  cout << endl << "DYNAMIC TREE:" << endl << endl;
  cout << "number of nodes = " << numberOfNodes
               << "  k-d tree height = " << treeHeight << endl << endl;

  auto timePair = calcMeanStd<double>(insertTime);
  cout << "insert time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(verifyTime);
  cout << "verify time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(containsTime);
  cout << "search time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseTime);
  cout << "delete time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
    cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
    tree->printTuple(query);
    cout << endl;
    timePair = calcMeanStd<double>(neighborsTimeDynamic);
    cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteNeighborsTimeDynamic);
    cout << "brute time     = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
    cout << "\nFound " << numRegionNodes << " tuples by region search within "
         << (queryUpper[0] - queryLower[0]) << " units of ";
    tree->printTuple(query);
    cout << " in all dimensions.\n" << endl;
    timePair = calcMeanStd<double>(regionTimeDynamic);
    cout << "region time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteRegionTimeDynamic);
    cout << "brute time  = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  cout << endl;

  if (balanced) {
    cout << "STATIC TREE:" << endl << endl;
    cout << "number of nodes = " << staticNumberOfNodes
                << "  k-d tree height = " << staticTreeHeight << endl << endl;

    timePair = calcMeanStd<double>(createTime);
    cout << "create time = " << fixed << setprecision(4) << timePair.first
        << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

    if (neighbors) {
      cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
      tree->printTuple(query);
      cout << endl;
      timePair = calcMeanStd<double>(neighborsTimeStatic);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteNeighborsTimeStatic);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }
    if (region) {
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd<double>(regionTimeStatic);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteRegionTimeStatic);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }

    cout << endl;
  }
  // Delete the k-d tree instance.
  delete tree;

  return 0;
}



==> anc/C++/kdmap/shared_pointers/kdMap.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_H
#define KD_MAP_H

#include "kdMapNode.h"

#ifdef NLOGN
#include "kdMapNlogn.h"
#else
#include "kdMapKnlogn.h"
#endif

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTree class defines the k-d tree API. */
template <typename K, typename V>
class KdTree
{
public:
  shared_ptr<KdNode<K,V>> root;
  signed_size_t numDimensions = 3;
  signed_size_t maxSubmitDepth = -1;

  /*
   * This constructor assigns the KdTree::root node from
   * the root node of another KdTree instance.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   * tree unique_ptr to a KdTree instance
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth,
         const unique_ptr<KdTree<K,V>>& tree)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
    this->root = tree->root;
  }

  /*
   * This is the basic constructor.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_TREE_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * p - the leading dimension
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K,V>* createKdTree(const vector<shared_ptr<KdNode<K,V>>>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p)
  {

#ifdef NLOGN
    return KdTreeNlogn<K,V>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#else
    return KdTreeKnlogn<K,V>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#endif

  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times
   * p - optional leading dimension, aka partition coordnate (default 0)
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t& numberOfNodes,
                                   double& allocateTime,
                                   double& sortTime,
                                   double& removeTime,
                                   double& kdTime,
                                   double& verifyTime)
  {

#ifdef NLOGN
    return KdTreeNlogn<K,V>::createKdTree(coordinates, maximumSubmitDepth,
                                          numberOfNodes, allocateTime,
                                          sortTime, removeTime, kdTime,
                                          verifyTime);
#else
    return KdTreeKnlogn<K,V>::createKdTree(coordinates, maximumSubmitDepth,
                                           numberOfNodes, allocateTime,
                                           sortTime, removeTime, kdTime,
                                           verifyTime);
#endif

  }

  /* Determine whether the tree is empty. */
public:
  bool isEmpty() {
    return (root == nullptr);
  }
  
  /* Return the root of the tree. */
public:
  KdNode<K,V>* getRoot() {
    return root;
  }

  /*
   * Return the height of the tree, or 0 if the tree is empty
   * or if KD_MAP_DYNAMIC_H is not defined.
   */
public:
  size_t getHeight() {

#ifdef KD_MAP_DYNAMIC_H
    if (root == nullptr) {
      return 0;
    } else {
      return root->height;
    }
#else
    return 0;
#endif

  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll)
  {
    root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enableAll);
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to test for insidedness
   *          and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    const vector<bool>& enable)
  {
    root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
  }

  /*
   * Verify the results of region search.
   *
   * fastRegionList - a list of KdNode pointers found by region search
   * slowRegionList - a list of KdNode pointers found by brute-force search
   */
public:
  void verifyRegionSearch(list<KdNode<K,V>*> fastRegionList,
                          list<KdNode<K,V>*> slowRegionList)
  {
    if (root != nullptr) {
      root->verifyRegionSearch(fastRegionList, slowRegionList);
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   */
public:
  void findNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors)
  {
    root->findNearestNeighbors(neighbors, query, numNeighbors);
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K,V>*>>& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors,
                            const vector<bool>& enable)
  {
    root->findNearestNeighbors(neighbors, query, numNeighbors, enable);
  }
  
  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(const forward_list<pair<double, KdNode<K,V>*>>& neighborsFast,
                              const forward_list<pair<double, KdNode<K,V>*>>& neighborsSlow) const
  {
    root->verifyNearestNeighbors(neighborsFast, neighborsSlow);
  }

  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of KdNode instances
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K,V>*>> sortByDistance(list<KdNode<K,V>*>& kdList,
                                                          const vector<K>& query,
                                                          signed_size_t const maxNodes)
  {
    return root->sortByDistance(kdList, query, maxNodes);
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                                   vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth)
  {
    root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth);
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                                   vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   const vector<bool>& enable)
  {
    root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth, enable);
  }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * size - the number of KdNode instances prior to calling KdMapNode::removeDuplicates
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                              vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                              size_t const size)
  {
    root->verifyReverseNeighbors(nn, rnn, size);
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(const vector<forward_list<pair<double, KdNode<K,V>*>>>& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const
  {
    root->calculateMeanStd(vec, meanSize, stdSize, meanDist, stdDist);
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(const vector<forward_list<pair<double, KdNode<K,V>*>>>& vec) const
  {
    return root->nonEmptyLists(vec);
  }
#endif // REVERSE_NEAREST_NEIGHBORS

  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                             const vector<K>& query,
                             signed_size_t const numNeighbors)
  {    
    root->bruteNearestNeighbors(neighbors, query, numNeighbors);
  }
  
  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node.
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree()
  {
    if (root != nullptr) {
      return root->verifyKdTree(numDimensions, maxSubmitDepth, 0, 0);
    } else {
      return 0;
    }
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(K const* tuple,
                  signed_size_t const dim) const
  {
    root->printTuple(tuple, dim);
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(const vector<K>& tuple)
  {
    KdNode<K,V>::printTuple(tuple);
  }

  /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a forward list of (double, KdNode*) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(const forward_list<pair<double, KdNode<K,V>*>>& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const
  {
    root->printTuples(regionList, maximumNumberOfNodesToPrint, numDimensions);
  }

  /*
   * The printKdTree function prints the k-d tree "sideways" with the root at the ltChild.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * depth - the depth in the k-d tree
   */
public:
  void printKdTree(signed_size_t const dim,
                   signed_size_t const depth) const
  {
    root->printKdTree(dim, depth);
  }

}; // class KdTree

#endif // KD_MAP_H

==> anc/C++/kdmap/shared_pointers/kdMapDynamic.h <==
/*
 * Modifications Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_DYNAMIC_H
#define KD_MAP_DYNAMIC_H

#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <memory>
#include <set>
#include <sstream>
#include <stdexcept>
#include <vector>

using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::copy;
using std::cout;
using std::endl;
using std::ostringstream;
using std::pair;
using std::runtime_error;
using std::set;
using std::shared_ptr;
using std::streamsize;
using std::unique_ptr;
using std::vector;

/* The cutoff for multi-threaded execution of KdTree::createKdTree() */
#ifndef MULTI_THREAD_CUTOFF
#define MULTI_THREAD_CUTOFF (16384)
#endif

/* Convert microseconds to seconds for use with std::chrono */
static const double MICROSECONDS_TO_SECONDS = 1000000.;

/* This type is the signed equivalent of size_t and might be equivalent to intmax_t */
typedef streamsize signed_size_t;

/*
 * Forward references to all classes to support any order of compilation
 *
 * However, this kdMapDynamic.h file must be compiled before kdMapNode.h,
 * kdMapKnlogn.h, and kdMapNlogn.h because those files contain #if and #ifdef
 * directives that check whether KD_MAP_DYNAMIC_H is defined.
 */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/*
 * The KdTreeDynamic class is derived from the KdTree class and
 * accessess KdTree::root so that an instance of KdTreeDynamic
 * may use KdTree member functions that require access to root.
 */
template <typename K, typename V>
class KdTreeDynamic : public KdTree<K,V>
{
private:
    bool inserted = false, erased = false, changed = false;

    /*
     * This is the basic constructor.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth)

    : KdTree<K,V>(numDimensions, maxSubmitDepth) {}

    /*
     * This constructor assigns the KdTree::root node.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     * tree (MODIFIED) a pointer to a KdTree instance, passed by r-value reference
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth,
                  const unique_ptr<KdTree<K,V>>& tree)

    : KdTree<K,V>(numDimensions, maxSubmitDepth, tree) {}

    /* Return the height of the tree. */
public:
    inline size_t getHeight()
    {
        if (KdTree<K,V>::root == nullptr) {
            return 0;
        } else {
            return KdTree<K,V>::root->height;
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param coordinate (IN) the key-value pair to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains(const pair<vector<K>, V>& coordinate)
    {
        if (KdTree<K,V>::root != nullptr) {
            const vector<K>& tuple = coordinate.first;
            signed_size_t const dim = tuple.size();
            K* const key = const_cast<K* const>(tuple.data());
            const V& value = coordinate.second;
            return contains(KdTree<K,V>::root, key, value, dim, 0);
        } else {
            return false;
        }
    }
    
   /* Search the tree for the existence of a key.
    *
    * Calling parameters:
    *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to search for
     * @param value (IN) the value to search for
     * @param dim (IN) the number of dimensions
     * @param partition (IN) the leading dimension that is permuted cyclically
    * 
    * @return true if the key was found; otherwise, false
    */
private:
    inline bool contains(const shared_ptr<KdNode<K,V>>& node,
                         K* const key,
                         const V& value,
                         signed_size_t const dim,
                         signed_size_t p)
    {
        shared_ptr<KdNode<K,V>> ptr = node;
        while ( ptr != nullptr ) {
            if (MergeSort<K,V>::superKeyCompare(key, ptr->tuple, p, dim) < 0) {
                ptr = ptr->ltChild;
            } else if (MergeSort<K,V>::superKeyCompare(key, ptr->tuple, p, dim) > 0) {
                ptr = ptr->gtChild;
            } else {
                // found the key, so check for the value
                return ptr->values->contains(value);
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /*
     * Insert a key into the tree.
     *
     * Calling parameter:
     *
     * @param coordinate (IN) the key-value pair to insert
     * 
     * This function modifies KdTreeDynamic::root,
     * KdTreeDynamic::inserted, and KdTreeDynamic::changed.
     * 
     * @return true if the key was inserted into a node's set; otherwise, false
     */
public:
    inline bool insert(const pair<vector<K>, V>& coordinate)
    {
        inserted = changed = false;
        const vector<K>& tuple = coordinate.first;
        signed_size_t const dim = tuple.size();
        K* const key = const_cast<K* const>(tuple.data());
        const V& value = coordinate.second;
        if (KdTree<K,V>::root != nullptr) {
            KdTree<K,V>::root = insert(KdTree<K,V>::root, key, value, dim, 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K,V>::root) ) {
                    KdTree<K,V>::root->height = computeHeight(KdTree<K,V>::root);
                } else {
                    KdTree<K,V>::root = rebuildSubTree(KdTree<K,V>::root, dim, 0);
                }
            }
        } else {
            KdTree<K,V>::root = shared_ptr<KdNode<K,V>>(new KdNode<K,V>(key, value, dim));
            inserted = changed = true;
        }
        return inserted;
    }

    /*
     * Insert a key into the subtree.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to insert
     * @param value (IN) the value to insert
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    shared_ptr<KdNode<K,V>> insert(const shared_ptr<KdNode<K,V>>& node,
                                   K* const key,
                                   const V& value,
                                   signed_size_t dim,
                                   signed_size_t p)
    {
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        shared_ptr<KdNode<K,V>> nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = insert(nodePtr->ltChild, key, value, dim, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr->ltChild = shared_ptr<KdNode<K,V>>(new KdNode<K,V>(key, value, dim));
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = insert(nodePtr->gtChild, key, value, dim, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr->gtChild = shared_ptr<KdNode<K,V>>(new KdNode<K,V>(key, value, dim));
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else {
            // The tree contains the key, so insert the value,
            // even if the values set might already contain
            // it. The tree height doesn't change.
            nodePtr->values->insert(value);
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if ( isBalanced(nodePtr) ) {
                nodePtr->height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, dim, p);
            }
        }
        return nodePtr;
    }

    /*
     * Erase a key from the tree.
     *
     * Calling parameter:
     * 
     * @param coordinate (IN) the key-value pair to erase
     * 
     * @return true if the key erased from a node's set; otherwise, false
     */
public:
    inline bool erase(const pair<vector<K>, V>& coordinate)
    {
        erased = changed = false;
        if (KdTree<K,V>::root != nullptr) {
            const vector<K>& tuple = coordinate.first;
            signed_size_t const dim = tuple.size();
            K* const key = const_cast<K* const>(tuple.data());
            const V& value = coordinate.second;
            KdTree<K,V>::root = erase(KdTree<K,V>::root, key, value, dim, 0);

            // Has the height changed due to an erasure?
            if (KdTree<K,V>::root != nullptr && changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K,V>::root) ) {
                    KdTree<K,V>::root->height = computeHeight(KdTree<K,V>::root);
                } else {
                    KdTree<K,V>::root = rebuildSubTree(KdTree<K,V>::root, dim, 0);
                }
            }
        }
        return erased;
    }

    /*
     * Erase a node from the subtree.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple to erase
     * @param value (IN) the value to erase
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    shared_ptr<KdNode<K,V>> erase(const shared_ptr<KdNode<K,V>>& node,
                                  K* const key,
                                  const V& value,
                                  signed_size_t const dim,
                                  signed_size_t p)
    {
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        shared_ptr<KdNode<K,V>> nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = erase(nodePtr->ltChild, key, value, dim, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else if (MergeSort<K,V>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = erase(nodePtr->gtChild, key, value, dim, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else {
            // The tree contains the key, so if the values set
            // is not empty and the values set does not contain
            // the value, no value is removed and the tree height
            // doesn't change.
            if ( !nodePtr->values->empty() && !nodePtr->values->contains(value) ) {
                erased = changed = false;
            } else {
                // Either the values set is empty or it contains
                // the value. So remove the value from the values set.
                // If the values set is empty, as is the case if the
                // call to this erase function is to erase a replacement
                // node, the call to the std::set::erase function is a no-op.
                nodePtr->values->erase(value);

                // Is the values set now empty?
                if ( !nodePtr->values->empty() ) {
                    // The values set is not empty, so a value was erased
                    // but the tree height has not changed.
                    erased = true;
                    changed = false;
                } else {
                    // The values set is empty, so a value was erased and
                    // the tree height will change via removal of a node.
                    erased = changed = true;

                    // Does the node have only a < child?
                    if (nodePtr->ltChild != nullptr && nodePtr->gtChild == nullptr) {
                        // Yes, the node has only a < child, so does the subtree
                        // rooted at the < child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->ltChild->height <= 3
                            && (nodeCount = countNodes(nodePtr->ltChild)) <= 3)
                        {
                            // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                            // the < child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its < child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt < child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr->ltChild, nodeCount, dim, p);
                        } else

#endif // ENABLE_1TO3

                        {
                            // No, the < child subtree contains > 3 nodes. So, find
                            // the immediate predecessor node, copy the tuple from that
                            // prdecessor node to the one-child node, swap the values
                            // set of that predecessor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the predecessor node recursively, and recompute
                            // the height along the path back to the < child, including
                            // the < child.
                            shared_ptr<KdNode<K,V>> predecessor = nodePtr->ltChild;
                            predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                            copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                            std::swap(predecessor->values, nodePtr->values);
                            // value is a dummy argument because the predecessor node's
                            // values set is empty.
                            nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, value, dim, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the < child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The > child subtree is empty, and
                            // deletion of a node from the < child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr->height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, dim, p);
                            }
                        }
                    }
                    // Does the node have only a > child?
                    else if (nodePtr->gtChild != nullptr && nodePtr->ltChild == nullptr) {
                        // Yes, the node has only a > child, so does the subtree
                        // rooted at the > child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->gtChild->height <= 3
                            && (nodeCount = countNodes(nodePtr->gtChild)) <= 3)
                        {
                            // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                            // the > child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its > child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt > child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr->gtChild, nodeCount, dim, p);
                        } else

#endif // ENABLE_1TO3

                        {
                            // No, the > child subtree contains > 3 nodes. So, find
                            // the immediate successor node, copy the tuple from that
                            // successor node to the one-child node, swap the values
                            // set of that successor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the successor node recursively, and recompute
                            // the height along the path back to the > child, including
                            // the > child.
                            shared_ptr<KdNode<K,V>> successor = nodePtr->gtChild;
                            successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                            copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                            std::swap(successor->values, nodePtr->values);
                            // value is a dummy argument because the successor node's
                            // values set is empty.
                            nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, value, dim, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the > child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The < child subtree is empty, and
                            // deletion of a node from the > child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr->height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, dim, p);
                            }
                        }
                    }
                    // If the node has no children, set the nodePtr shared_ptr return
                    // value to nullptr so that the node's parent's child shared_ptr
                    // will be set to nullptr and hence the node will be deleted.
                    else if (nodePtr->ltChild == nullptr && nodePtr->gtChild == nullptr) {
                        nodePtr = nullptr;
                    }
                    // The node has two children.
                    else { 
                        // So does the subtree rooted at this two-child node 
                        // have <= 3 nodes, excluding this two-child node?
                        //
                        // Checking the height prior to checking the countNodesSkipRoot result
                        // avoids a time-consuming call of countNodesSkipRoot for a large subtree.

#ifdef ENABLE_1TO3

                        size_t nodeCount;
                        if (nodePtr->height <= 3
                            && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                        {
                            // Yes, the subtree rooted at this two-child node contains
                            // <= 3 nodes, excluding this two-child node, so rebuild
                            // the subtree excluding this two-child node. This approach
                            // avoids the need to find a predecessor or successor node.
                            nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, dim, p);
                         } else

#endif // ENABLE_1TO3

                        {
                            // No, the subtree rooted at this two-child node contains
                            // > 3 nodes, excluding this two-child node, so replace this
                            // two-child node by either its predecessor or its successor.
                            //
                            // If ENABLE_PREFERRED_TEST is defined, select the replacement
                            // node from the taller of the child subtrees.

#ifdef ENABLE_PREFERRED_TEST

                            if ( getHeight(nodePtr->ltChild) >= getHeight(nodePtr->gtChild) )
                            {
                                // Find the node with the largest super-key in the
                                // subtree rooted at the < child, which is the
                                // immediate predecessor node. Copy the tuple from that
                                // prdecessor node to the two-child node, swap the values
                                // set of that predecessor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the predecessor node recursively, and recompute
                                // the heights along the path from the predecessor node
                                // to (but excluding) the two-child node.
                                shared_ptr<KdNode<K,V>> predecessor = nodePtr->ltChild;
                                predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                                copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                                std::swap(predecessor->values, nodePtr->values);
                                 // value is a dummy argument because the predecessor node's
                                // values set is empty.
                                nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, value, dim, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr->height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, dim, p);
                                }
                            } else

#endif // ENABLE_PREFERRED_TEST

                            {
                                // Find the node with the smallest super-key in the
                                // subtree rooted at the > child, which is the
                                // immediate successor node. Copy the tuple from that
                                // successor node to the two-child node, swap the values
                                // set of that successor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the successor node recursively, and recompute
                                // the heights along the path from the successor node
                                // to (but excluding) the two-child node.
                                shared_ptr<KdNode<K,V>> successor = nodePtr->gtChild;
                                successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                                copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                                std::swap(successor->values, nodePtr->values);
                                // value is a dummy argument because the successor node's
                                // values set is empty.
                                nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, value, dim, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr->height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, dim, p);
                                }
                            }
                        }
                    }
                }
            }
        }
        return nodePtr;
    }

    /*
     * Search the subtree for an immediate predecessor node,
     * which is the node with the largest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated predecessor node
     */
private:
    shared_ptr<KdNode<K,V>> findPredecessor(const shared_ptr<KdNode<K,V>>& node,
                                            const shared_ptr<KdNode<K,V>>& predecessor,
                                            signed_size_t const dim,
                                            signed_size_t const p0,
                                            signed_size_t p)
    {
        // The return value because the predecessor argument to this function is read only.
        shared_ptr<KdNode<K,V>> pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then inspect both children.
            pred = checkPredecessor(node, pred, dim, p0);
            if (node->ltChild != nullptr) {
                pred = findPredecessor(node->ltChild, pred, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            }
        }
        return pred;
    }

    /*
     * Check a potential predecessor node to see whether it is
     * a larger predecessor than the current predecessor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential predecessor node
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated predecessor node
     */
private:
    shared_ptr<KdNode<K,V>> checkPredecessor(const shared_ptr<KdNode<K,V>>& node,
                                             const shared_ptr<KdNode<K,V>>& predecessor,
                                             signed_size_t const dim,
                                             signed_size_t const p0)
    {
        // The return value because the predecessor argument to this function is read only.
        shared_ptr<KdNode<K,V>> pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort<K,V>::superKeyCompare(node->tuple, pred->tuple, p0, dim) > 0) {
            pred = node;
        }
        return pred;
    }

    /*
     * Search the subtree for an immediate successor node,
     * which is the node with the smallest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated successor node
     */
private:
    shared_ptr<KdNode<K,V>> findSuccessor(const shared_ptr<KdNode<K,V>>& node,
                                          const shared_ptr<KdNode<K,V>>& successor,
                                          signed_size_t const dim,
                                          signed_size_t const p0,
                                          signed_size_t p)
    {
        // The return value because the successor argument to this function is read only.
        shared_ptr<KdNode<K,V>> succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
         if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, dim, p0);
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                succ = findSuccessor(node->gtChild, succ, dim, p0, p+1);
            }
        }
        return succ;
    }

    /*
     * Check a potential successor node to see whether it is
     * a smaller successor than the current successor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential successor node
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated successor node
     */
private:
    shared_ptr<KdNode<K,V>> checkSuccessor(const shared_ptr<KdNode<K,V>>& node,
                                          const shared_ptr<KdNode<K,V>>& successor,
                                          signed_size_t const dim,
                                          signed_size_t p0)
    {
        // The return value because the successor argument to this function is read only.
        shared_ptr<KdNode<K,V>> succ = successor;

        // Update the current successor if the potential successor is smaller.
        if (MergeSort<K,V>::superKeyCompare(node->tuple, succ->tuple, p0, dim) < 0) {
            succ = node;
        }
        return succ;
    }

    /*
     * Rebuild a subtree to rebalance it.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the balanced subtree
     */
private:
    inline shared_ptr<KdNode<K,V>> rebuildSubTree(const shared_ptr<KdNode<K,V>>& node,
                                                  size_t const dim,
                                                  signed_size_t const p)
    {
        // Walk the subtree to obtain a vector of pointers to KdNodes.
        // Count the nodes in the subtree, allocate a sized vector of KdNode
        // pointers, and assign to each vector element a pointer to each KdNode.
        size_t count = countNodes(node);
        vector<shared_ptr<KdNode<K,V>>> kdNodes(count);
        size_t index = 0;
        getSubTree(node, kdNodes, index);

#ifdef ENABLE_1TO3

        // Does the subtree contain 3 KdNodes or fewer?
        if (count <= 3) {
            // Yes, so rebuild the subtree by explicitily comparing the
            // nodes' super-keys.
             return rebuildSubTree1to3(node, kdNodes, dim, p);
        } else

#endif // ENABLE_1TO3
        
        {
            // No, the subtree contains more than 3 KdNodes,
            // so rebuild the subtree via KdTree::createKdTree.
            //
            // Check the count and kdNodes.size() for consistency.
            if (count != kdNodes.size()) {
                ostringstream buffer;
                buffer << "count = " << count << "  size = " << kdNodes.size() << endl;
                throw runtime_error(buffer.str());
            }

            // Call KdTree::createKdTree to rebuild the subtree, which
            // invalidates the node argument to this rebuildSubTree function.
            //
            // Do not use mutiple threads to build the subtree, even
            // though multiple threads are available, unless the size of the
            // subtree is sufficiently large to justify spawning child threads.
            if (count < MULTI_THREAD_CUTOFF) {
                auto subTree =
                    unique_ptr<KdTree<K,V>>(KdTree<K,V>::createKdTree(kdNodes, dim, -1, p));
                return subTree->root;
            } else {
                auto subTree =
                    unique_ptr<KdTree<K,V>>(KdTree<K,V>::createKdTree(kdNodes, dim,
                                                                      KdTree<K,V>::maxSubmitDepth, p));
                return subTree->root;
            }
        }
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline shared_ptr<KdNode<K,V>> rebuildSubTree1to3(const shared_ptr<KdNode<K,V>>& node,
                                           size_t const nodeCount,
                                           size_t const dim,
                                           signed_size_t const p)
    {
        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<shared_ptr<KdNode<K,V>>> kdNodes(nodeCount);
        size_t index = 0;
        getSubTree(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (IN) a vector of kdNode pointers
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline shared_ptr<KdNode<K,V>> rebuildSubTree1to3(const shared_ptr<KdNode<K,V>>& node,
                                                      const vector<shared_ptr<KdNode<K,V>>>& kdNodes,
                                                      size_t const dim,
                                                      signed_size_t const p)
    {
        // The return value because the node argument to this function is read only.
        shared_ptr<KdNode<K,V>> ptr = node;

        if (kdNodes.size() == 1) {

            // The subtree contains 1 node, so it is the root of the rebuilt subtree.
            ptr = kdNodes[0];
            ptr->height = 1;

        } else if (kdNodes.size() == 2) {

            // The subtree contains 2 nodes, so the first node is the root of the rebuilt
            // subtree. Compare super-keys to determine whether second node is the < child
            // or the > child of the first node.
            ptr = kdNodes[0];
            ptr->height = 2;
            if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) > 0) {
                ptr->ltChild = kdNodes[1];
                ptr->ltChild->height = 1;
            } else {
                ptr->gtChild = kdNodes[1];
                ptr->gtChild->height = 1;
            }

        } else if (kdNodes.size() == 3) {

            // The subtree contains 3 nodes, so compare their super-keys to determine which
            // node is the median node. The node with the smallest super-key is the < child.
            // The node with the larges super-key is the > child.
            if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) < 0) {
                // kdNodes[0]->tuple < kdNodes[1]->tuple
                if (MergeSort<K,V>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[1];
                    ptr->ltChild = kdNodes[0];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple; kdNodes[2]->tuple < kdNodes[1]->tuple
                    if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[0]->tuple < kdNodes[2]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[0];
                        ptr->gtChild = kdNodes[1];
                    } else {
                        // kdNodes[2]->tuple < kdNodes[0]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[0];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[1];
                    }
                }
            } else {
                // kdNodes[1]->tuple < kdNodes[0]->tuple
                if (MergeSort<K,V>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[0];
                    ptr->ltChild = kdNodes[1];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple; kdNodes[2]->tuple < kdNodes[0]->tuple
                    if (MergeSort<K,V>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[1]->tuple < kdNodes[2]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[1];
                        ptr->gtChild = kdNodes[0];
                    }
                    else {
                        // kdNodes[2]->tuple < kdNodes[1]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[1];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[0];
                    }
                }
            }
            ptr->ltChild->height = ptr->gtChild->height = 1;
            ptr->height = 2;

        } else {

            // This is an illegal condition that should never occur.
            ostringstream buffer;
            buffer << "\n\n" << kdNodes.size() << " KdNode instances in rebuildSubTree1to3\n";
            throw runtime_error(buffer.str());

        }
        return ptr;
    }

    /*
     * Count the number of nodes in a subtree.     
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return the number of nodes
     */
private:
    size_t countNodes(const shared_ptr<KdNode<K,V>>& node) {

        // Count this node.
        size_t count = 1;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodes(node->ltChild);
        }
        if (node->gtChild != nullptr) {
            count += countNodes(node->gtChild);
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     */
private:
    void getSubTree(const shared_ptr<KdNode<K,V>>& node,
                    vector<shared_ptr<KdNode<K,V>>>& kdNodes,
                    size_t& index) {

        // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTree(node->ltChild, kdNodes, index);
        }
        if (node->gtChild != nullptr) {
            getSubTree(node->gtChild, kdNodes, index);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node->height = 1;
        node->ltChild = node->gtChild = nullptr;
        kdNodes[index++] = node;
    }

#ifdef ENABLE_1TO3

    /*
     * Build a subtree that contains 1 to 3 KdNode instances
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline shared_ptr<KdNode<K,V>> rebuildSubTreeSkipRoot1to3(const shared_ptr<KdNode<K,V>>& node,
                                                              size_t const nodeCount,
                                                              size_t const dim,
                                                              signed_size_t const p)
    {
        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<shared_ptr<KdNode<K,V>>> kdNodes(nodeCount);
        size_t index = 0;
        getSubTreeSkipRoot(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Count the number of nodes in a subtree but skip the root node. 
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * @param depth (IN) the depth in the subtree (default 0)
     * 
     * return the number of nodes
     */
private:
    size_t countNodesSkipRoot(const shared_ptr<KdNode<K,V>>& node,
                              size_t const depth = 0) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodesSkipRoot(node->ltChild, depth+1);
        }
        if (node->gtChild != nullptr) {
            count += countNodesSkipRoot(node->gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * @param depth (IN) the depth in the subtree (default 0)
     */
private:
    void getSubTreeSkipRoot(const shared_ptr<KdNode<K,V>>& node,
                            vector<shared_ptr<KdNode<K,V>>>& kdNodes,
                            size_t& index,
                            size_t const depth = 0)
    {
        // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTreeSkipRoot(node->ltChild, kdNodes, index, depth+1);
        }
        if (node->gtChild != nullptr) {
            getSubTreeSkipRoot(node->gtChild, kdNodes, index, depth+1);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node->height = 1;
            node->ltChild = node->gtChild = nullptr;
            kdNodes[index++] = node;
        }
    }

#endif // ENABLE_1TO3

    /*
     * Determine whether a subtree is balanced.
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return true if the subtree is balanced; otherwise, false
     */
public:
    inline static bool isBalanced(const shared_ptr<KdNode<K,V>>& node)
    {
        return KdNode<K,V>::isBalanced(node.get());
    }

    /*
     * Recompute the height at the KdNode instance.
     *
     * Calling parameter:
     * 
     * @param node (IN) the KdNode instance
     * 
     * @return the recomputed height at the Kdnode instance
     */
public:
    inline static size_t computeHeight(const shared_ptr<KdNode<K,V>>& node)
    {
        return 1 + ( (getHeight(node->ltChild) > getHeight(node->gtChild))
                     ? getHeight(node->ltChild) : getHeight(node->gtChild) );

    }

    /*
     * Return the subtree height at the KdNode instance.
     *
     * Calling parameter:
     *
     * @param node (IN) the KdNode instance
     * 
     * @return the height at an existent node; otherwise, 0
     */
public:
    inline static size_t getHeight(const shared_ptr<KdNode<K,V>>& node)
    {
        return KdNode<K,V>::getHeight(node);
    }

};

#endif // KD_MAP_DYNAMIC_H


==> anc/C++/kdmap/shared_pointers/kdMapHeapSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_HEAP_SORT_H
#define KD_MAP_HEAP_SORT_H

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/*
 * The NearestNeighborHeap class implements a fixed length heap of both containing both a KdNode and Euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the heap it is unconditionally placed in
 * the heap until the heap is full.  After the heap is full, a KdNode is added to the heap only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the heap; and in that
 * case, the current farthest KdNode and distance are removed from the heap to make room for it.
 *
 * The heap is maintained in two corresponding fixed length vectors, one for the KdNodes and one for the distance to
 * the query point.  These vectors are stored in order of decreasing distance.  When a new node is added, regardless
 * of whether or not the heap is full, a heap sort is done to place the new KdNode in the proper order in the heap.
 * Hence, the farthest KdNode is always at the top of the heap (index 1).
 *
 * For a discussion of heap sort and a priority queue implemented via a heap, see Section 2.4 "Priority Queues"
 * pp. 308-335 in "Algorithms Fourth Edition" by Robert Sedgewick and Kevin Wayne, Addison-Wesley, 2011.
 */
template <typename K, typename V=int>
class NearestNeighborHeap {
public:
  vector<K> query; // query point for which nearest neighbors will be found
  vector<bool> enable;
  signed_size_t reqDepth; // requested number of nearest neighbors
  vector<KdNode<K,V>*> nodes; // vector of pointers to KdNodes that are the nearest neighbors
  vector<double> dists; // vector of squared distances
  signed_size_t curDepth; // number of nearest nodes/distances on the heap

  /*
   * Constructor that enables distance test on all dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable.assign(query.size(), true);
  }
  
  /*
   * Constructor that enables distance test for only specified dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors, vector<bool> const& enable) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable = enable;
  }

  /*
   * Swap two elements in the heap.
   *
   * Calling parameters:
   *
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  void swap(signed_size_t const i,
            signed_size_t const j) {
    
    double const tempDist = dists[i];
    auto const tempNode = nodes[i];
    dists[i] = dists[j];
    nodes[i] = nodes[j];
    dists[j] = tempDist;
    nodes[j] = tempNode;
  }

  /*
   * Allow an element to rise upward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void rise(signed_size_t const kk) {

    signed_size_t k = kk;
    while (k > 1 && dists[k/2] < dists[k]) {
      swap(k/2, k);
      k = k/2;
    }
  }
  /*
   * Allow an element to fall downward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void fall(signed_size_t const kk) {

    signed_size_t k = kk;
    while (2*k <= curDepth) {
      signed_size_t j = 2*k;
      if (j < curDepth && dists[j] < dists[j+1]) {
        ++j;
      }
      if (dists[k] >= dists[j]) {
        break;
      }
      swap(k, j);
      k = j;
    }
  }

  /*
   * Remove the top element of the heap and re-order the remaining elements.
   *
   * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
   */
public:
  pair<double, KdNode<K,V>*> removeTop() {
    pair<double, KdNode<K,V>*> returnPair = make_pair(dists[1], nodes[1]);
    swap(1, curDepth--);
    nodes[curDepth+1] = nullptr;
    fall(1);
    return returnPair;
  }
  
  /*
   * Add a new KdNode to the NearestNeighborHeap if its distance to the
   * query point is less than curMaxDistance.
   *
   * Calling parameter:
   *
   * node - KdNode to potentially add to the heap
   */
public:
  void add(KdNode<K,V>* const node) {
    // Find the distance by subtracting the query from the tuple and
    // calculating the sum of the squared distances. Conversion from
    // type K to double avoids the possibility of integer overflow
    // but may result in loss of precision, because a double has a
    // 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
    double dist2 = 0;
    for (size_t i = 0; i < query.size(); ++i) {
      // Add the squared coordinate distance only if the dimension is enabled.
      if (enable[i]) {
        double const dist = static_cast<double>(node->tuple[i] - query[i]);
        dist2 += dist * dist;
      }
    }
    // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
    if (!heapFull()) {
      dists[++curDepth] = dist2;
      nodes[curDepth] = node;
      rise(curDepth);
    }
    // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
    else if (dist2 < curMaxDist()) {
      dists[1] = dist2;
      nodes[1] = node;
      fall(1);
    }
    return;
  }

  /* Return the current maximum distance, i.e., dists[1] */
public:
  double curMaxDist() {
    return dists[1];
  }

  /* Return true if the heap is full. */
public:
  bool heapFull() {
    return curDepth >= reqDepth;
  }

  /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
public:
  signed_size_t heapDepth() {
    return curDepth;
  }

}; // class NearestNeighborHeap

#endif // KD_MAP_HEAP_SORT


==> anc/C++/kdmap/shared_pointers/kdMapKnlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_KNLOGN_H
#define KD_MAP_KNLOGN_H

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

#include "kdMap.h"

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTreeKnlogn class provides static factory functions. */
template <typename K, typename V>
class KdTreeKnlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_MAP_DYNAMIC_H is defined)
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * p - the leading dimension
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const shared_ptr<vector<KdNode<K,V>>>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p) {

    // Create a KdTree instance.
    size_t const numDimensions = dim;
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate the references vectors including one additional vector.
    vector<vector<shared_ptr<KdNode<K,V>>>> references(numDimensions+1, vector<shared_ptr<KdNode<K,V>>>(kdNodes.size()));

    // Don't allocate KdNodes instances for the pth references vector
    // (where p is the leading dimension) instead of the first
    // references array to permit KdTreeDynamic::balanceSubtree
    // to build a sub-tree whose root node has a non-zero
    // partition coordinate.
    //
    // Copy pointers from the KdNode instances of the kdNodes vector.
    // These pointers will be re-ordered by the MergeSort member
    // functions and then copied back to the kdNode instances by the
    // KdNode::getKdNode function.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[p][i] = kdNodes[i];
    }

    // Sort the pth references array using multiple threads, where p
    // is the leading dimension. Importantly, or compatibility with the
    // permutation vector initialized below, use the pth dimension as
    // the leading key of the super key. Also, only the pth references
    // array has been populated with KdNode instances.
    MergeSort<K,V>::mergeSortReferenceAscending(references[p].data(), references[numDimensions].data(),
                                                0, kdNodes.size() - 1,
                                                p, numDimensions, maximumSubmitDepth, 0);

    // For a dynamic k-d tree, it is unnecessary remove duplicate coordinates,
    // so only specify the end index.
    signed_size_t const end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // first create an array the tracks which reference array contains each coordinate.
    // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
    // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
    std::vector<signed_size_t> current(numDimensions + 1);
    for(size_t i = 0;  i <= numDimensions; ++i) {
      current[i] = i;
    }
    std::vector<signed_size_t> indices(numDimensions + 2);

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate, and a 'verifyPermutation'
    // vector to specify permutation of the partition coordinate for verifyKdTree.
    vector< vector<signed_size_t> > permutation(maxDepth, vector<signed_size_t>(numDimensions + 2));

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (signed_size_t depth = 0; depth < maxDepth; ++depth) {
      signed_size_t p0 = (depth + p) % numDimensions;
      // The last entry of the indices vector contains the partition coordinate.
      indices[numDimensions + 1] = p0;
      // The penultimate entry of the indices vector specifies the source reference array.
      indices[numDimensions] = current[p0];
      // The first entry of the indices vector specifies the temporary reference array.
      indices[0] = current[numDimensions];
      size_t k = 1;
      // do the partitioning swaps
      for (size_t i = 1;  i < numDimensions; ++i) {
        size_t j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
        indices[k] = current[j];  // write the reference index for that coordinate to the indices array
        swap(current, numDimensions, j);  // keep track of where the coordinate will have been have been swapped to
        ++k;
      }
      permutation[depth] = indices;  // write the index vector to he current level of the permutation vector
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTree(references, permutation, 0, end, maximumSubmitDepth, 0);

    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times returned by reference
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t& numberOfNodes,
                                   double& allocateTime,
                                   double& sortTime,
                                   double& removeTime,
                                   double& kdTime,
                                   double& verifyTime) {

    // Create a KdTree instance.
    size_t const numDimensions = coordinates[0].first.size();
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate the references vectors including one additional vector.
    auto beginTime = steady_clock::now();
    vector<vector<shared_ptr<KdNode<K,V>>>> references(numDimensions+1, vector<shared_ptr<KdNode<K,V>>>(coordinates.size()));

    // Allocate KdNode instances for the first references vector.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i].reset(new KdNode<K,V>(coordinates, i));
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references vector using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first references vector is populated with T arrays.
    beginTime = steady_clock::now();
    MergeSort<K,V>::mergeSortReferenceAscending(references[0].data(), references[numDimensions].data(),
                                                0, coordinates.size() - 1,
                                                0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through the first reference array.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K,V>::removeDuplicates(references[0].data(), 0, numDimensions, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute either the permutation of the reference array or
    // the partition coordinate upon each recursive call of the buildKdTree function
    // because both depend only on the depth of recursion, so they may be pre-computed.
    //
    // Because this vector is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
    // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference
    // array above using 0 as the leading key of the super key.
    //
    // Begin by creating an 'indices' vector.
    vector<signed_size_t> indices(numDimensions + 2);
    for (size_t i = 0; i < indices.size() - 1; ++i) {
      indices[i] = i;
    }

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate.
    vector<vector<signed_size_t>> permutation(maxDepth, vector<signed_size_t>(numDimensions + 2));
    vector<signed_size_t> permutationVerify(maxDepth);

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (size_t i = 0; i < permutation.size(); ++i) {
      // The last entry of the indices vector contains the partition coordinate.
      indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
      // Swap the first and second to the last elements of the indices vector.
      swap(indices, 0, numDimensions);
      // Copy the indices vector to one row of the permutation vector.
      permutation[i] = indices;
      // Swap the third and second to the last elements of the indices vector.
      swap(indices, numDimensions - 1, numDimensions);
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTree(references, permutation, 0, end, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutationVerify, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The buildKdTree function builds a k-d tree by recursively partitioning
   * the reference arrays and adding KdNodes to the tree.  These arrays
   * are permuted cyclically for successive levels of the tree in
   * order that sorting occur in the order x, y, z, w...
   *
   * Calling parameters:
   *
   * references - a vector<vector<KdNode<K,V>*>> to recursively sort via (x, y, z, w...) tuples arrays
   * start - start element of the reference vector
   * end - end element of the reference vector
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a shared_ptr<KdNode> to the root of the k-d tree
   */
private:
  static shared_ptr<KdNode<K,V>> buildKdTree(vector<vector<shared_ptr<KdNode<K,V>>>>& references,
                                             const vector<vector<signed_size_t>>& permutation,
                                             signed_size_t const start,
                                             signed_size_t const end,
                                             signed_size_t const maximumSubmitDepth,
                                             signed_size_t const depth)
  {
    shared_ptr<KdNode<K,V>> node;

    // The partition permutes as x, y, z, w... and specifies the most significant key.
    signed_size_t p = permutation.at(depth).at(permutation.at(0).size() - 1);

    // Get the number of dimensions.
    signed_size_t dim = permutation.at(0).size() - 2;

    // Obtain the reference array that corresponds to the most significant key.
    auto reference = references[permutation.at(depth).at(dim)].data();

    if (end == start) {

      // Only one reference was passed to this function, so add it to the tree.
      node = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two references were passed to this function in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child.
      node = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end == start + 2) {

      // Three references were passed to this function in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = reference[start + 1];
      node->ltChild = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this function, so the
      // median element of the reference array is chosen as the tuple
      // about which the other reference arrays will be partitioned
      // Avoid overflow when computing the median.
      signed_size_t const median = start + ((end - start) / 2);

      // Store the median element of the reference array in a new KdNode.
      node = reference[median];

      // Build both branches with child threads at as many levels of the tree
      // as possible.  Create the child threads as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < KNLOGN_CUTOFF) {

        // No, child threads are not available, so one thread will be used.
        // Initialize startIndex=1 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation.at(depth).at(0)].data();
          auto const tmp = references[permutation.at(depth).at(1)].data();
          for (int i = start; i <= end; ++i) {
            dst[i] = reference[i];
          }
          // Sort the lower half of references[permut[0]] with the current thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1, dim,
                                                      maximumSubmitDepth, depth + 1);
          // Sort the upper half of references[permut[0]] with the current thread.
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1, dim,
                                                      maximumSubmitDepth, depth + 1);
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        auto const tuple = node->tuple;
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation.at(depth).at(i)].data();
          auto const dst = references[permutation.at(depth).at(i - 1)].data();

          // Fill the lower and upper halves of one reference array
          // in ascending order with the current thread.
          for (signed_size_t j = start, lower = start - 1, upper = median; j <= end; ++j) {
            auto const src_j = src[j];
            auto const compare = MergeSort<K,V>::superKeyCompare(src_j->tuple, tuple, p, dim);
            if (compare < 0) {
              dst[++lower] = src_j;
            }
            else if (compare > 0) {
              dst[++upper] = src_j;
            }
          }
        }

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(references, permutation, start, median - 1,
                                    maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so two threads will be used.
        // Initialize endIndex=0 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation.at(depth).at(0)].data();
          auto const tmp = references[permutation.at(depth).at(1)].data();
          // Copy and sort the lower half of references[permut[0]] with a child thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          auto copyFuture =
            async(launch::async, [&] {
              for (int i = start; i <= median - 1; ++i) {
                dst[i] = reference[i];
              }
              MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                                          dim, maximumSubmitDepth, depth);
            });

          // Copy and sort the upper half of references[permut[0]] with the current thread.
          for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
          }
          MergeSort<K,V>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1, dim, maximumSubmitDepth, depth);

          // Wait for the child thread to finish execution.
          try {
            copyFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for copy future in buildKdTree\n");
          }
        }

        // Create a copy of the node->tuple array so that the current thread
        // and the child thread do not contend for read access to this array.
        auto const tuple = node->tuple;
        vector<K> point(dim);
        for (signed_size_t i = 0; i < dim; ++i) {
          point[i] = tuple[i];
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation.at(depth).at(i)].data();
          auto const dst = references[permutation.at(depth).at(i - 1)].data();

          // Fill one reference array in ascending order with a child thread.
          auto partitionFuture =
            async(launch::async, [&] {
              for (signed_size_t lower = start - 1, upper = median, j = start; j <= median; ++j) {
                auto const src_j = src[j];
                auto const compare = MergeSort<K,V>::superKeyCompare(src_j->tuple, point.data(), p, dim);
                if (compare < 0) {
                  dst[++lower] = src_j;
                }
                else if (compare > 0) {
                  dst[++upper] = src_j;
                }
              }
            });

          // Simultaneously fill the same reference array in descending order with the current thread.
          for (signed_size_t lower = median, upper = end + 1, k = end; k > median; --k) {
            auto const src_k = src[k];
            auto const compare = MergeSort<K,V>::superKeyCompare(src_k->tuple, tuple, p, dim);
            if (compare < 0) {
              dst[--lower] = src_k;
            }
            else if (compare > 0) {
              dst[--upper] = src_k;
            }
          }

          // Wait for the child thread to finish execution.
          try {
            partitionFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for partition future in buildKdTree\n");
          }
        }

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async,
                                 buildKdTree,
                                 ref(references),
                                 ref(permutation),
                                 start,
                                 median - 1,
                                 maximumSubmitDepth,
                                 depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }

#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
             << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The swap function swaps two elements in a vector<signed_size_t>.
   *
   * Calling parameters:
   *
   * a - the vector
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline
  static void swap(vector<signed_size_t>& a,
                   signed_size_t const i,
                   signed_size_t const j) {
    
    signed_size_t const t = a[i];
    a[i] = a[j];
    a[j] = t;
  }

}; // class KdTreeKnlogn

#endif // KD_MAP_KNLOGN_H

==> anc/C++/kdmap/shared_pointers/kdMapMergeSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_MAP_MERGE_SORT_H
#define KD_MAP_MERGE_SORT_H

/* A cutoff for switching from merge sort to insertion sort in the KdNode::mergeSort* functions */
#ifndef INSERTION_SORT_CUTOFF
#define INSERTION_SORT_CUTOFF (15)
#endif

/* A cutoff for switching from 1 to 2 threads to merge reference arrays in KdNode::mergeSort* */
#ifndef MERGE_CUTOFF
#define MERGE_CUTOFF (4096)
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The merge sort functions */
template <typename K, typename V=int>
class MergeSort {

  /*
   * The superKeyCompare function compares two K arrays in all k dimensions,
   * and uses the sorting or partition coordinate as the most significant dimension.
   *
   * Calling parameters:
   *
   * a - a K*
   * b - a K*
   * p - the most significant dimension
   * dim - the number of dimensions
   *
   * returns a K result of comparing two K arrays
   */
public:
  inline
  static K superKeyCompare(K const* a,
                           K const* b,
                           signed_size_t const p,
                           signed_size_t dim) {
    
    // Typically, this first calculation of diff will be non-zero and bypass the 'for' loop.
    K diff = a[p] - b[p];
    for (signed_size_t i = 1; diff == 0 && i < dim; i++) {
      signed_size_t r = i + p;
      // A fast alternative to the modulus operator for (i + p) < 2 * dim.
      r = (r < dim) ? r : r - dim;
      diff = a[r] - b[r];
    }
    return diff;
  }

  /*
   * The following four merge sort functions are adapted from the mergesort function that is shown
   * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   * That elegant implementation of the merge sort algorithm eliminates the requirement to test
   * whether the upper and lower halves of an auxiliary array have become exhausted during the
   * merge operation that copies from the auxiliary array to a result array.  This elimination is
   * made possible by inverting the order of the upper half of the auxiliary array and by accessing
   * elements of the upper half of the auxiliary array from highest address to lowest address while
   * accessing elements of the lower half of the auxiliary array from lowest address to highest
   * address.
   *
   * The following four merge sort functions also implement two suggestions from p. 275 of Robert
   * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
   * first suggestion is to replace merge sort with insertion sort when the size of the array to
   * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
   * auxiliary array prior to the merge step of the algorithm by implementing two versions of
   * merge sort and by applying some "recursive trickery" to arrange that the required result is
   * returned in an auxiliary array by one version and in a result array by the other version.
   * The following four merge sort methods build upon this suggestion and return their result in
   * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
   * "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   *
   * During multi-threaded execution, the upper and lower halves of the result array may be filled
   * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
   * result array is filled by accessing elements of the upper half of the auxiliary array from highest
   * address to lowest address while accessing elements of the lower half of the auxiliary array from
   * lowest address to highest address, as explained above for elimination of the test for exhaustion.
   * The upper half of the result array is filled by addressing elements from the upper half of the
   * auxiliary array from lowest address to highest address while accessing the elements from the lower
   * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
   * of the result array, there is no requirement to test for exhaustion provided that the upper half
   * of the result array never comprises more elements than the lower half of the result array.  This
   * provision is satisfied by computing the median address of the result array as shown below for
   * all four merge sort methods.
   *
   *
   * The mergeSortReferenceAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a shared_ptr<KdNode>* array to sort via its (x, y, z, w...) tuples array
   * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
public:
  static void mergeSortReferenceAscending(shared_ptr<KdNode<K,V>>* const reference,
                                          shared_ptr<KdNode<K,V>>* const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) < 0) ? temporary[i++] : temporary[j--];
        }

      } else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in ascending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceAscending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
            for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
              reference[k] =
                (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) <= 0)
                ? temporary[i++] : temporary[j--];
            }
          });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) > 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceAscending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        shared_ptr<KdNode<K,V>> tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j-1]->tuple, tmp->tuple, p, dim) > 0; --j) {
          reference[j] = reference[j-1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortReferenceDescending function recursively subdivides the reference array then
   * merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a shared_ptr<KdNode>* array to sort via its (x, y, z, w...) tuples array
   * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortReferenceDescending(shared_ptr<KdNode<K,V>>* const reference,
                                           shared_ptr<KdNode<K,V>>* const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) > 0) ? temporary[i++] : temporary[j--];
        }

      } else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in descending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceDescending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
            for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
              reference[k] =
                (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) >= 0)
                ? temporary[i++] : temporary[j--];
            }
          });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i]->tuple, temporary[j]->tuple, p, dim) < 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceDescending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        shared_ptr<KdNode<K,V>> tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j-1]->tuple, tmp->tuple, p, dim) < 0; --j) {
          reference[j] = reference[j-1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortTemporaryAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the temporary array.
   *
   * Calling parameters:
   *
   * reference - a shared_ptr<KdNode>* array to sort via its (x, y, z, w...) tuples array
   * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryAscending(shared_ptr<KdNode<K,V>>* const reference,
                                          shared_ptr<KdNode<K,V>>* const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) < 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in ascending order.
        auto sortFuture = async(launch::async, mergeSortReferenceAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryAscending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
            for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
              temporary[k] =
                (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) <= 0)
                ? reference[i++] : reference[j--];
            }
          });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) > 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryAscending\n");
        }
      }

    }
    else {

      // Here is John Robinson's implementation of insertion sort that sorts in ascending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j]->tuple, temporary[i + 1]->tuple, p, dim) > 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

  /*
   * The mergeSortTemporaryDescending function recursively subdivides the reference array
   * then merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a shared_ptr<KdNode>* array to sort via its (x, y, z, w...) tuples array
   * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryDescending(shared_ptr<KdNode<K,V>>* const reference,
                                           shared_ptr<KdNode<K,V>>* const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the reference array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) > 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in descending order.
        auto sortFuture = async(launch::async, mergeSortReferenceDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryDescending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
            for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
              temporary[k] =
                (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) >= 0)
                ? reference[i++] : reference[j--];
            }
          });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i]->tuple, reference[j]->tuple, p, dim) < 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryDescending\n");
        }
      }
    } else {

      // Here is John Robinson's implementation of insertion sort that sorts in descending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j]->tuple, temporary[i + 1]->tuple, p, dim) < 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

}; // class MergeSort

#endif // KD_MAP_MERGE_SORT_H


==> anc/C++/kdmap/shared_pointers/kdMapNlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors list.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 512)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_MAP_NLOGN_H
#define KD_MAP_NLOGN_H

#include "kdMapNode.h"

/* A cutoff for using multiple threads in buildKdTree */
#ifndef NLOGN_CUTOFF
#define NLOGN_CUTOFF (4096)
#endif

/* A cutoff for switching from median of medians to insertion sort in KdNode::partition */
#ifndef MEDIAN_OF_MEDIANS_CUTOFF
#define MEDIAN_OF_MEDIANS_CUTOFF 15
#endif

/* A cutoff for switching from 1 to 2 threads to calculate the median in KdNode::partition */
#ifndef MEDIAN_CUTOFF
#define MEDIAN_CUTOFF 16384
#endif

/* A cutoff for switching from 1 to 2 threads to find the index of the calculated median in KdNode::partition */
#ifndef INDEX_CUTOFF
#define INDEX_CUTOFF 1073741824 // =2^30 to disable switching to 2 threads
#endif

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* The KdTree class provides static factory functions. */
template <typename K, typename V=int>
class KdTreeNlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<shared_ptr<KdNode<K>>> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_MAP_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * p - the leading dimension
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<shared_ptr<KdNode<K,V>>>& kdNodes,
                                   size_t const dim,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t const p)
  {
    // Create a KdTree instance.
    size_t const numDimensions = dim;
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate two references vectors.
    vector<vector<shared_ptr<KdNode<K,V>>>> references(2, vector<shared_ptr<KdNode<K,V>>>(kdNodes.size()));

    // Don't allocate KdNode instances for the first references vector.
    // Instead, copy pointers from the KdNode instances of the kdNodes
    // vector. These pointers will be re-ordered by the KdTree::partition
    // function.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[0][i] = kdNodes[i];
    }

    // For a dynamic k-d tree, it is unnecessary to sort the first references
    // array and remove duplicate coordinates, so merely specify the end index.
    signed_size_t end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_MAP_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // Add the leading dimension p to the pre-computed partition coordinate (modulo
    // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
    // a sub-tree whose root node has a non-zero partition coordinate.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = (i + p) % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
    // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
    tree->root = buildKdTree(references[0].data(), references[1].data(), permutation, 0,
                             end, kdNodes.size(), numDimensions, maximumSubmitDepth, 0);

    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTreePresorted function.
   *
   * Calling parameters:
   *
   * coordinates - a vector of pairs that store the coordinates and their associated values
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime - execution times returned by reference
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
public:
  static KdTree<K,V>* createKdTree(const vector<pair<vector<K>,V>>& coordinates,
                                   signed_size_t const maximumSubmitDepth,
                                   signed_size_t& numberOfNodes,
                                   double& allocateTime,
                                   double& sortTime,
                                   double& removeTime,
                                   double& kdTime,
                                   double& verifyTime)
  {
    // Create a KdTree instance.
    size_t const numDimensions = coordinates[0].first.size();
    auto tree = new KdTree<K,V>(numDimensions, maximumSubmitDepth);

    // Allocate two references vectors.
    auto beginTime = steady_clock::now();
    vector<vector<shared_ptr<KdNode<K,V>>>> references(2, vector<shared_ptr<KdNode<K,V>>>(coordinates.size()));

    // Allocate KdNode instances for the first references vector.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i].reset(new KdNode<K,V>(coordinates, i));
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references array using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first references array is populated with T arrays.
    beginTime = steady_clock::now();
    MergeSort<K,V>::mergeSortReferenceAscending(references[0].data(), references[1].data(),
                                                0, coordinates.size() - 1,
                                                0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through the first reference array.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K,V>::removeDuplicates(references[0].data(), 0, numDimensions, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_MAP_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = i % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTreePresorted(references[0].data(), references[1].data(), permutation, 0,
                                      end, coordinates.size(), numDimensions, maximumSubmitDepth);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes. Begin by
    // creating a 1D permutation vector for use by the verifyKdTree function.
    //
    // Because the partition coordinate permutes in the order 0, 1, 2, 3, 0, 1, 2, 3, etc.
    // (for e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference array
    // using 0 as the leading key of the super key.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutation, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Return the pointer to the KdTree instance.
    return tree;
  }

  /*
   * The  buildKdTree function builds a k-d tree by recursively partitioning the reference
   * array and adding KdNodes to the tree.  The super key to be used for partitioning is permuted
   * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
   * most significant portion of the super key.
   *
   * Calling parameters:
   *
   * reference - a shared_ptr<KdNode>* array to recursively partition via its (x, y, z, w...) tuples array
   * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
   * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
   * start - start element of the reference array
   * end - end element of the reference array
   * size - the size of the reference array
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a shared_ptr<KdNode>to the root of the k-d tree
   */
private:
  static shared_ptr<KdNode<K,V>> buildKdTree(shared_ptr<KdNode<K,V>>* reference,
                                             shared_ptr<KdNode<K,V>>* temporary,
                                             const vector<signed_size_t>& permutation,
                                             signed_size_t start,
                                             signed_size_t end,
                                             signed_size_t size,
                                             signed_size_t dim,
                                             signed_size_t maximumSubmitDepth,
                                             signed_size_t depth)
  {
    shared_ptr<KdNode<K,V>> node;

    // The partition permutes as x, y, z, w... and specifies the most significant key.
    signed_size_t const p = permutation[depth];

    if (end == start) {

      // Only one KdNode was passed to this method, so store it at this level of the tree.
      node = reference[start];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two KdNodes were passed to this method in unsorted order, so store the
      // start KdNode at this level of the tree and determine whether to store the
      // end KdNode as the < child or the > child.
      node = reference[start];
      if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) > 0) {
        node->ltChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->ltChild->height = 1;
        node->height = 2;
#endif
      }
      else {
        node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif
      }

    }
    else if (end == start + 2) {

      // Three KdNodess were passed to this method in unsorted order, so compare
      // the three KdNodes to determine which Kdnode is the median KnNode.
      // Store the median KdNode at this level of the tree, store the smallest
      // KdNode as the < child and store the largest KdNode as the > child.
      signed_size_t mid = start + 1;
      if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[mid]->tuple, p, dim) < 0) {
        // reference[start] < reference[mid]
        if (MergeSort<K,V>::superKeyCompare(reference[mid]->tuple, reference[end]->tuple, p, dim) < 0) {
          // reference[start] < reference[mid] < reference[end]
          node = reference[mid];
          node->ltChild = reference[start];
          node->gtChild = reference[end];
        }
        else {
          // reference[start] < reference[mid]; reference[end] < reference[mid]
          if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) < 0) {
            // reference[start] < reference[end] < reference[mid]
            node = reference[end];
            node->ltChild = reference[start];
            node->gtChild = reference[mid];
          }
          else {
            // reference[end] < reference[start] < reference[mid]
            node = reference[start];
            node->ltChild = reference[end];
            node->gtChild = reference[mid];
          }
        }
      }
      else {
        // reference[mid] < reference[start]
        if (MergeSort<K,V>::superKeyCompare(reference[start]->tuple, reference[end]->tuple, p, dim) < 0) {
          // reference[mid] < reference[start] < reference[end]
          node = reference[start];
          node->ltChild = reference[mid];
          node->gtChild = reference[end];
        }
        else {
          // reference[mid] < reference[start]; reference[end] < reference[start]
          if (MergeSort<K,V>::superKeyCompare(reference[mid]->tuple, reference[end]->tuple, p, dim) < 0) {
            // reference[mid] < reference[end] < reference[start]
            node = reference[end];
            node->ltChild = reference[mid];
            node->gtChild = reference[start];
          }
          else {
            // reference[end] < reference[mid] < reference[start]
            node = reference[mid];
            node->ltChild = reference[end];
            node->gtChild = reference[start];
          }
        }
      }

#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this method, so calculate the offset
      // of the median element. partition the reference array about its median element,
      // which is the kth element as calculated below.
      signed_size_t const n = end - start + 1;
      signed_size_t const k = (n + 1) >> 1;

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < NLOGN_CUTOFF) {

        // No, child threads are not available, so find the median element then
        // partition the reference array about it.  Store the median element
        // from the reference array in a new KdNode.
        signed_size_t const median = partition(reference, start, n, size, k, temporary, start, p, dim, false);
        node = reference[median];

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, start,
                                    median - 1, size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so find the median element then partition
        // the reference array about it.  Store the median element from the reference
        // array in a new KdNode.
        signed_size_t median = partition(reference, start, n, size, k, temporary, start, p, dim, true);
        node = reference[median];

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async, buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }
#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
            << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

/*
 * The buildKdTreePresorted function method builds a k-d tree by using
 * the median of the pre-sorted reference array to partition that array,
 * then calls the buildKdTree function to recursively partition the
 * reference array.
 *
 * Calling parameters:
 *
 * reference - a shared_ptr<KdNode>* array sorted via its (x, y, z, w...) tuples array
 * temporary - a shared_ptr<KdNode>* temporary array from which to copy sorted results;
 * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
 * start - start element of the reference array
 * end - end element of the reference array
 * size - the size of the reference array
 * dim - the number of dimensions
 * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
 *
 * returns a shared_ptr<KdNode> to the root of the k-d tree
 */
private:
  static shared_ptr<KdNode<K,V>> buildKdTreePresorted(shared_ptr<KdNode<K,V>>* reference,
                                                      shared_ptr<KdNode<K,V>>* temporary,
                                                      const vector<signed_size_t>& permutation,
                                                      signed_size_t start,
                                                      signed_size_t end,
                                                      signed_size_t size,
                                                      signed_size_t dim,
                                                      signed_size_t maximumSubmitDepth)
  {
    shared_ptr<KdNode<K,V>> node;

    // It is assumed that the reference array has been pre-sorted using the x:y:z:w... super key.
    signed_size_t const depth = 0;

    if (end == start) {

      // Only one KdNode was passed to this method, so store it at this level of the tree.
      node = reference[start];
#ifdef KD_MAP_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two KdNodes were passed to this method in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child. 
      node = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif

    }
    else if (end == start + 2) {

      // Three KdNodes were passed to this method in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = reference[start + 1];
      node->ltChild = reference[start];
      node->gtChild = reference[end];
#ifdef KD_MAP_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more KdNodes were passed to this method, so use the median element of
      // the pre-sorted reference array to partition the reference array.
      signed_size_t const n = end - start + 1;
      signed_size_t const median = (n + 1) >> 1;
      node = reference[median];

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

        // No, child threads are not available, so recursively build the < branch
        // of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, start, median - 1,
                                    size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1, end,
                                    size, dim, maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so recursively build the < branch
        // of the tree with a child thread. The recursive call to buildKdTree
        // must be placed in a lambda expression because buildKdTree is a template
        // not a function.
        auto buildFuture = async(launch::async, buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTreePresorted\n");
        }
      }
#ifdef KD_MAP_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K,V>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
            << "  <  start = " << start << " in buildKdTreePresorted\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The partition function partitions an array of references to (x,y,z,w...)
   * tuples about its kth element and returns the array index of the kth element.
   * It implements the algorithm described by Manuel Blum, et al. in "Time Bounds
   * for Selection" in the Journal of Computer and System Sciences, 7:448-461, 1973.
   *
   * See also https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
   * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
   *
   * a - a shared_ptr<KdNode>* array to recursively partition via its (x, y, z, w...) tuples array
   * start - the start index for the elements to be considered
   * n - the number of elements to consider
   * size - the size of the array of references
   * k - the element to find
   * medians - a scratch shared_ptr<KdNode>* array for the medians
   * first - the first index for the scratch array
   * p - the most significant dimension or the partition coordinate
   * dim - the number of dimensions
   * twoThreads - use two threads for median calculation
   *
   * returns - the index of the kth element in the array about which the array has been partitioned
   */
private:
  static signed_size_t partition(shared_ptr<KdNode<K,V>>* const a,
                                 signed_size_t const start,
                                 signed_size_t const n,
                                 signed_size_t const size,
                                 signed_size_t const k,
                                 shared_ptr<KdNode<K,V>>* const medians,
                                 signed_size_t const first,
                                 signed_size_t const p,
                                 signed_size_t const dim,
                                 bool const twoThreads)
  {
    if (n <= 0 || n > size) {
      ostringstream buffer;
      buffer << "\n\nn = " << n << "  size = " << size << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (k <= 0 || k > n) {
      ostringstream buffer;
      buffer << "\n\nk = " << k << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (start + n > size) {
      ostringstream buffer;
      buffer << "\n\nstart = " << start << "  n = " << n << "  size = " << size << " in partition\n";
    }

    // This trivial case terminates recursion.
    if (n == 1 && k == 1) {
      return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the array a.
    if (n <= MEDIAN_OF_MEDIANS_CUTOFF) {
      for (signed_size_t i = start + 1; i <= start + n - 1; ++i) {
        auto const tmp = a[i];
        signed_size_t j;
        for (j = i; j > start && MergeSort<K,V>::superKeyCompare(a[j - 1]->tuple, tmp->tuple, p, dim) > 0; --j) {
          a[j] = a[j - 1];
        }
        a[j] = tmp;
      }
      return start + k - 1;
    }

    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any remaining
    // group of elements that doesn't comprise GROUP_SIZE elements will
    // be processed after the following 'for' loop.
    signed_size_t const GROUP_SIZE = 5; // Must be 5 due to select_2_5 function below.
    signed_size_t m = n / GROUP_SIZE;
    signed_size_t startOfGroup;

#ifdef DUAL_THREAD_MEDIAN
    // Is more than one thread available to calculate the medians and are
    // there sufficient medians to justify multi-threaded processing?
    //
    // NOTE, however, that NO value of MEDIAN_CUTOFF appears to improve
    // the performance of two threads relative to that of one thread.
    // Hence, the cost of spawning a child thread appears to exceed any
    // improvement in the performance of calculating the medians that
    // may be achieved via two threads.
    if (twoThreads && m > MEDIAN_CUTOFF) {

      // Yes, calculate the relative index of the middle median.
      signed_size_t mid = (m + 1) >> 1;
      startOfGroup = mid * GROUP_SIZE;

      // Calculate the lower set of medians with a child thread.
      auto medianFuture =
        async(launch::async, [&] {
          for (signed_size_t firstOfGroup = 0, i = 0; i < mid; ++i) {

            // Find the median of the group of GROUP_SIZE elements via select_2_5.
            medians[first + i] = select_2_5(a[start + firstOfGroup],
                                            a[start + firstOfGroup + 1],
                                            a[start + firstOfGroup + 2],
                                            a[start + firstOfGroup + 3],
                                            a[start + firstOfGroup + 4],
                                            p,
                                            dim);

            // Update the index to the next group of GROUP_SIZE elements.
            firstOfGroup += GROUP_SIZE;
          }
        });

      // Calculate the upper set of medians with the current thread.
      for (signed_size_t i = mid; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }

      // Wait for the child thread to finish execution.
      try {
        medianFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for median future in partition\n");
      }
    }
    else
#endif
    {
      // No, only one thread is available, so calculate all medians with the current thread.
      startOfGroup = 0;
      for (signed_size_t i = 0; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }
    }

    // Calculate and check the number of remaining elements.
    signed_size_t const remainingElements = n - startOfGroup;
    if (remainingElements < 0 || remainingElements >= GROUP_SIZE) {
      throw runtime_error("\n\nincorrect group calculation in partition\n");
    }

    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
      case 0:
        break;
      case 1:
        medians[first + m] = a[start + startOfGroup];
        ++m;
        break;
      case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p,
                                        dim);
        ++m;
        break;
      case 3:
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p,
                                        dim);
        ++m;
        break;
      case 4:
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p,
                                        dim);
        ++m;
        break;
      default:
      {
        ostringstream buffer;
        buffer << "\n\nunhandled case in switch: remainingElements = " << remainingElements << " in partition\n";
        throw runtime_error(buffer.str());
      }
    }

    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition function from the buildKdTree
    // function provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/343 + 1/2,401 + ... < 1/6
    // for GROUP_SIZE = 9, the fraction is 1/9 + 1/81 + 1/729 + 1/6,561 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort method requires a temporary array, that array is re-used as the medians array.
    auto const medianOfMedians =
      medians[partition(medians, first, m, first + m, (m + 1) >> 1, medians, first + m, p, dim, twoThreads)];

    // Find the index of the median of medians and swap it into a[start + n - 1]
    // so that it is not examined during partitioning of the array a.
    //
    // Is more than one thread available to find the index of the median of medians
    // and are there sufficient array elements to justify dual-threaded processing?
    if (twoThreads && n > INDEX_CUTOFF)
    {
      // Yes, more than one thread is available, so calculate the relative index of the middle element.
      signed_size_t const middle = (n + 1) >> 1;

      // Search for the index in the lower half of the array a with a child thread.
      auto indexFuture =
        async(launch::async, [&] {
          for (signed_size_t i = 0; i < middle; ++i) {
            if (a[start + i] == medianOfMedians) {
              swap(a, start + i, start + n - 1);
              break;
            }
          }
        });

      // Search for the index in the upper half of the array a with the current thread.
      for (signed_size_t i = middle; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }

      // Wait for the child thread to finish execution.
      try {
        indexFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for index future in partition\n");
      }
    }
    else
    {
      // No, there are insufficient array elements to justify dual-threadedd processing,
      // so use only one thread to find the index of the median of medians.
      for (signed_size_t i = 0; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }
    }

    // Partition the array a relative to the median of medians into < and > subsets.
    signed_size_t i = 0;

  #ifdef BIDIRECTIONAL_PARTITION
    // Search from both ends of the array a in order to minimize the use of the swap
    // function at the expense of greater use of the superKeyCompare function.
    //
    // NOTE, however, that searching from both ends appears to degrade performance.
    signed_size_t j = n - 2;
    while (j > i) {
      if (MergeSort<K,V>::superKeyCompare(a[start + i]->tuple, medianOfMedians->tuple, p, dim) < 0) {
        ++i;
      }
      else if (MergeSort<K,V>::superKeyCompare(a[start + j]->tuple, medianOfMedians->tuple, p, dim) > 0) {
        --j;
      }
      else {
        swap(a, start + i, start + j);
        ++i;
        --j;
      }
    }

    // Ensure that all elements of the < subset are located below a[start + i].
    for (; i < n - 1; ++i) {
      if (MergeSort<K,V>::superKeyCompare(a[start + i]->tuple, medianOfMedians->tuple, p, dim) > 0) {
        break;
      }
    }
  #else
    // Search upward from the beginning of the array a in order to minimize the use of
    // the superKeyCompare function at the expense of greater use of the swap function.
    for (signed_size_t j = 0; j < n - 1; ++j) {
      if (MergeSort<K,V>::superKeyCompare(a[start + j]->tuple, medianOfMedians->tuple, p, dim) < 0) {
        if (j != i) {
          swap(a, start + j, start + i);
        }
        ++i;
      }
    }
  #endif

    // Swap the median of medians into a[start + i] between the < and > subsets.
    swap(a, start + i, start + n - 1);

    // k is 1-based but i is 0-based, so compare k to i + 1 and
    // determine which subset (if any) must be partitioned recursively.
    if (k < i + 1) {

      // The median of medians occupies a position below i, so partition
      // the array elements of the < subset; for this subset, the
      // original kth element is still the kth element of this subset.
      return partition(a, start, i, size, k, medians, first, p, dim, twoThreads);

    }
    else if (k > i + 1) {

      // The median of medians occupies a position above i, so partition
      // the array elements of the > subset; for this subset, the
      // original kth element is not the kth element of this subset
      // because i + 1 elements are in the < subset.
      return partition(a, start + i + 1, n - i - 1, size, k - i - 1,
                      medians, first, p, dim, twoThreads);

    }
    else {

      // The median of medians occupies a[start + i] because k == i + 1, so no
      // further partitioning is necessary.  Return start + i as the index of
      // the kth element under the definition that start is the zeroth index.
      return start + i;
    }
  }

  /*
   * The following select_j_k functions select the jth of k items.  Adapted
   * from Chapter 4, "Linear Orderings", of Alexander Stepanov's and
   * Paul McJones' "Elements of Programming", Addison-Wesley, New York, 2009.
   *
   * Calling parameters:
   *
   * a through e - shared_ptr<KdNode> to include in the selection
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   *
   * returns a shared_ptr<KdNode> that represents the selected KdNode
   */
private:
  inline
  static shared_ptr<KdNode<K,V>> select_0_2(const shared_ptr<KdNode<K,V>>& a,
                                            const shared_ptr<KdNode<K,V>>& b,
                                            signed_size_t const p,
                                            signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return a;
    }
    else {
      // b < a
      return b;
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_2(const shared_ptr<KdNode<K,V>>& a,
                                            const shared_ptr<KdNode<K,V>>& b,
                                            signed_size_t const p,
                                            signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return b;
    }
    else {
      // b < a
      return a;
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_3_ab(const shared_ptr<KdNode<K,V>>& a,
                                               const shared_ptr<KdNode<K,V>>& b,
                                               const shared_ptr<KdNode<K,V>>& c,
                                               signed_size_t const p,
                                               signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(b->tuple, c->tuple, p, dim) < 0) {
      // a < b < c
      return b;
    }
    else {
      // a ? c < b
      return select_1_2(a, c, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_3(const shared_ptr<KdNode<K,V>>& a,
                                            const shared_ptr<KdNode<K,V>>& b,
                                            const shared_ptr<KdNode<K,V>>& c,
                                            signed_size_t const p,
                                            signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_1_3_ab(a, b, c, p, dim);
    }
    else {
      // b < a
      return select_1_3_ab(b, a, c, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_4_ab_cd(const shared_ptr<KdNode<K,V>>& a,
                                                  const shared_ptr<KdNode<K,V>>& b,
                                                  const shared_ptr<KdNode<K,V>>& c,
                                                  const shared_ptr<KdNode<K,V>>& d,
                                                  signed_size_t const p,
                                                  signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(c->tuple, a->tuple, p, dim) < 0) {
      // c < a < b && a ? d so c is eliminated and a ? d
      return select_0_2(a, d, p, dim);
    }
    else {
      // a < b ? c < d so a is eliminated and b ? c
      return select_0_2(b, c, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_4_ab(const shared_ptr<KdNode<K,V>>& a,
                                               const shared_ptr<KdNode<K,V>>& b,
                                               const shared_ptr<KdNode<K,V>>& c,
                                               const shared_ptr<KdNode<K,V>>& d,
                                               signed_size_t const p,
                                               signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(c->tuple, d->tuple, p, dim) < 0) {
      // a < b && c < d
      return select_1_4_ab_cd(a, b, c, d, p, dim);
    }
    else {
      // a < b && d < c
      return select_1_4_ab_cd(a, b, d, c, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_1_4(const shared_ptr<KdNode<K,V>>& a,
                                            const shared_ptr<KdNode<K,V>>& b,
                                            const shared_ptr<KdNode<K,V>>& c,
                                            const shared_ptr<KdNode<K,V>>& d,
                                            signed_size_t const p,
                                            signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_1_4_ab(a, b, c, d, p, dim);
    }
    else {
      // b < a
      return select_1_4_ab(b, a, c, d, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_2_5_ab_cd(const shared_ptr<KdNode<K,V>>& a,
                                                  const shared_ptr<KdNode<K,V>>& b,
                                                  const shared_ptr<KdNode<K,V>>& c,
                                                  const shared_ptr<KdNode<K,V>>& d,
                                                  const shared_ptr<KdNode<K,V>>& e,
                                                  signed_size_t const p,
                                                  signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(c->tuple, a->tuple, p, dim) < 0) {
      // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
      return select_1_4_ab(a, b, d, e, p, dim);
    }
    else {
      // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
      return select_1_4_ab(c, d, b, e, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_2_5_ab(const shared_ptr<KdNode<K,V>>& a,
                                               const shared_ptr<KdNode<K,V>>& b,
                                               const shared_ptr<KdNode<K,V>>& c,
                                               const shared_ptr<KdNode<K,V>>& d,
                                               const shared_ptr<KdNode<K,V>>& e,
                                               signed_size_t const p,
                                               signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(c->tuple, d->tuple, p, dim) < 0) {
      // a < b && c < d
      return select_2_5_ab_cd(a, b, c, d, e, p, dim);
    }
    else {
      // a < b && d < c
      return select_2_5_ab_cd(a, b, d, c, e, p, dim);
    }
  }

private:
  inline
  static shared_ptr<KdNode<K,V>> select_2_5(const shared_ptr<KdNode<K,V>>& a,
                                            const shared_ptr<KdNode<K,V>>& b,
                                            const shared_ptr<KdNode<K,V>>& c,
                                            const shared_ptr<KdNode<K,V>>& d,
                                            const shared_ptr<KdNode<K,V>>& e,
                                            signed_size_t const p,
                                            signed_size_t const dim)
  {
    if (MergeSort<K,V>::superKeyCompare(a->tuple, b->tuple, p, dim) < 0) {
      // a < b
      return select_2_5_ab(a, b, c, d, e, p, dim);
    }
    else {
      // b < a
      return select_2_5_ab(b, a, c, d, e, p, dim);
    }
  }

  /*
   * The swap function swaps two array elements.
   *
   * Calling parameters:
   *
   * a - KdNode** array wherein each element contains a (x,y,z,w...) tuple
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline
  static void swap(shared_ptr<KdNode<K,V>>* const a,
                   signed_size_t const i,
                   signed_size_t const j)
  {
    a[i].swap(a[j]);
  }

}; // class KdTreeNlogn

#endif // KD_MAP_NLOGN_H


==> anc/C++/kdmap/shared_pointers/kdMapNode.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The k-d tree was described by Jon Bentley in "Multidimensional Binary Search Trees
 * Used for Associative Searching", CACM 18(9): 509-517, 1975.  For k dimensions and
 * n elements of data, a balanced k-d tree is built in O(kn log n) + O((k-1)n log n)
 * time by first sorting the data in each of k dimensions, then building the k-d tree
 * in a manner that preserves the order of the k sorts while recursively partitioning
 * the data at each level of the k-d tree. No further sorting is necessary.
 */

#ifndef KD_MAP_NODE_H
#define KD_MAP_NODE_H

#include <algorithm>
#include <chrono>
#include <climits>
#include <exception>
#include <forward_list>
#include <future>
#include <iomanip>
#include <iostream>
#include <limits>
#include <list>
#include <map>
#include <math.h>
#include <memory>
#include <mutex>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <utility>
#include <vector>

using std::async;
using std::copy;
using std::cout;
using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::endl;
using std::distance;
using std::exception;
using std::fixed;
using std::forward_list;
using std::future;
using std::launch;
using std::list;
using std::make_unique;
using std::map;
using std::lock_guard;
using std::make_pair;
using std::memory_order_relaxed;
using std::min;
using std::mutex;
using std::numeric_limits;
using std::ostringstream;
using std::pair;
using std::ref;
using std::runtime_error;
using std::scientific;
using std::set;
using std::setprecision;
using std::shared_ptr;
using std::streamsize;
using std::string;
using std::unique_ptr;
using std::vector;

/* The maximum allowed height difference used by isBalanced() */
#ifndef HEIGHT_DIFF
#define HEIGHT_DIFF (1)
#endif

/* 
 * Convert microseconds to seconds for use with std::chrono
 * but if this constant is already defined by kdTreeDynamic.h
 * don't define it again.
 */
#ifndef KD_MAP_DYNAMIC_H
static const double MICROSECONDS_TO_SECONDS = 1000000.;
#endif

/*
 * This type is the signed equivalent of size_t and might be equivalent to intmax_t.
 * It is defined also in kdMapDynamic.h so don't define it twice.
 */
#ifndef KD_MAP_DYNAMIC_H
typedef streamsize signed_size_t;
#endif

#include "kdMapMergeSort.h"
#include "kdMapHeapSort.h"

/* Forward references to all classes to support any order of compilation */
template <typename, typename>
class KdTreeDynamic;

template <typename, typename>
class KdTree;

template <typename, typename>
class KdNode;

template <typename, typename>
class MergeSort;

template <typename, typename>
class NearestNeighborHeap;

template <typename, typename>
class KdTreeNlogn;

template <typename, typename>
class KdTreeKnlogn;

/* One node of a k-d tree where K is key type and V is value type */
template <typename K, typename V>
class KdNode {
public:
  set<V>* values;
  shared_ptr<KdNode<K,V>> ltChild, gtChild;

  // A dynamic k-d tree requires a height.
  //
  // The height member field could be as small as one byte but
  // in a 64-bit architecture, it occupies a 64-bit word anyway.
#ifdef KD_MAP_DYNAMIC_H
  size_t height = 0;
#endif

#ifdef REVERSE_NEAREST_NEIGHBORS
  size_t index;
#endif

  K* tuple;

public:
  // This constructor that is used for insertion into a dynamic
  // k-d tree does not support reverse nearest neighbors because
  // it does not initialize the index member field.
  KdNode(K* const key,
         const V& value,
         signed_size_t numDimensions)
  {
    // Copy the (x, y, z, w...) coordinates (i.e., the key) into tuple.
    tuple = new K[numDimensions];
    copy(key, key + numDimensions, tuple);

    // Insert the value into the values set.
    values = new set<V>();
    values->insert(value);

    // Specify the height of this leaf node.
#ifdef KD_MAP_DYNAMIC
    height = 1;
#endif

  }

public:
  // This constructor that is used for insertion into a static
  // k-d tree optionally supports reverse nearest neighbors
  // because it optionally initializes the index member field.
  KdNode(const vector<pair<vector<K>,V>>& p,
         size_t const i)
  {
    const vector<K>& key = p[i].first;
    const size_t numDimensions = key.size();

    // Copy the (x, y, z, w...) coordinates (i.e., the key) into tuple.
    tuple = new K[numDimensions];
    copy(key.data(), key.data() + numDimensions, tuple);

    // Insert the value into the values set.
    values = new set<V>();
    const V& value = p[i].second;
    values->insert(value);

#ifdef REVERSE_NEAREST_NEIGHBORS
    index = i;
#endif

  }

public:
  ~KdNode()
  {
    // Delete the tuples array and the values set.
    delete[] tuple;
    delete values;
  }

private:
  K const* getTuple()
  {
    return this->tuple;
  }

  /*
   * The removeDuplicates function checks the validity of the merge sort and
   * removes duplicates from the kdNodes array.
   *
   * Calling parameters:
   *
   * kdNodes - a shared_ptr<KdNode>* array that has been sorted via merge sort according to (x,y,z,w...) tuples
   * i - the leading dimension for the super key
   * dim - the number of dimensions
   *
   * returns the end index of the reference array following removal of duplicate elements
   */
public:
  inline
  static signed_size_t removeDuplicates(shared_ptr<KdNode<K,V>>* const kdNodes,
                                        signed_size_t const i,
                                        signed_size_t const dim,
                                        signed_size_t const size)
  {
    signed_size_t end = 0;
    for (signed_size_t j = 1; j < size; ++j) {
      K const compare = MergeSort<K,V>::superKeyCompare(kdNodes[j]->tuple, kdNodes[end]->tuple, i, dim);
      if (compare < 0) {
        ostringstream buffer;
        buffer << "\n\nmerge sort failure: superKeyCompare(ref[" << j << "], ref["
               << end << "], " << i << ") = " << compare << "in removeDuplicates\n";
        throw runtime_error(buffer.str());
      } else if (compare > 0) {
        // Keep this element of the reference array by
        // appending it to the kept elements of the array.
        kdNodes[++end] = kdNodes[j];
      } else {
        // Add the values from this element of the reference
        // array to the values set of the duplicate element
        // that is kept, and do not keep this element.
        kdNodes[end]->values->insert(kdNodes[j]->values->begin(), kdNodes[j]->values->end());
      }
    }
    
    return end;
  }

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node.
   *
   * Calling parameters:
   *
   * permutation - the permutation vector
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(const vector<signed_size_t>& permutation,
                             signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth) const
  {
    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count.
    signed_size_t count = 1;

    // The partition cycles as x, y, z, w...
    signed_size_t const p = permutation[depth];

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture = async(launch::async, [&] {
          return ltChild->verifyKdTree(ref(permutation),
                                      dim,
                                      maximumSubmitDepth,
                                      depth + 1);
        });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node, and
   * checks that the sub-tree rooted at the node is balanced.
   * 
   * In contrast to the above version of verifyKdTree, this version
   * does not require a permutation vector, so it may be used for a
   * k-d tree of any depth, and in particular, an unbalanced k-d tree.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth,
                             signed_size_t p) const
  {
    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count and check the balance.
    signed_size_t count = 1;

#ifdef KD_MAP_DYNAMIC_H
    KdNode<K,V>* const node = const_cast<KdNode<K,V>* const>(this);
    if (!isBalanced(node)) {
      ostringstream buffer;
      buffer << "\n\nnode is unbalanced: < child height = "
             << KdTreeDynamic<K,V>::getHeight(node->ltChild)
             << "  > child height = "
             << KdTreeDynamic<K,V>::getHeight(node->gtChild) << endl;
      throw runtime_error(buffer.str());
    }
#endif

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K,V>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of std::ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture = async(launch::async, [&] {
          return ltChild->verifyKdTree(dim,
                                      maximumSubmitDepth,
                                      depth+1,
                                      p+1);
        });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * Determine whether a subtree is balanced.
   *
   * Calling parameter:
   * 
   * @param node (IN) the root of the subtree
   * 
   * return true if the subtree is balanced; otherwise, false
   */
public:
  inline static bool isBalanced(KdNode<K,V>* const node) {

      // Get and order the heights at the child nodes.
      size_t const ltHeight = getHeight(node->ltChild);
      size_t const gtHeight = getHeight(node->gtChild);
      size_t const loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
      size_t const hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

#ifdef AVL_BALANCE
      // AVL balancing.
      if ( (hiHeight - loHeight) > HEIGHT_DIFF ) {
          return false;
      } else {
          return true;
      }
#else
      // Red-black balancing. Does the low child exist?
      if (loHeight == 0) {
          // No, the low child does not exist, so test the
          // balance as for a standard AVL tree wherein the
          // difference in child heights must not exceed
          // HEIGHT_DIFF, for which the default value is 1.
          if (hiHeight > HEIGHT_DIFF) {
              return false;
          } else {
              return true;
          }
      } else {
          // Yes, the low child exists, so test the balance
          // as for a red-black tree wherein the height at
          // the high child may be up to twice the height at
          // the low child.
          if ( hiHeight > (loHeight << 1) ) {
              return false;
          } else {
              return true;
          }
      }
#endif

  }

  /*
   * Return the subtree height at the KdNode instance.
   *
   * Calling parameter:
   *
   * @param node (IN) the KdNode instance
   * 
   * @return the height at an existent node; otherwise, 0
   */
public:
  inline static size_t getHeight(const shared_ptr<KdNode<K,V>>& node)
  {
#ifdef KD_MAP_DYNAMIC_H
      if (node == nullptr) {
          return 0;
      }
      return node->height;
#else
      return 0;
#endif
  }

  /*
   * The regionSearch function searches the k-d tree recursively to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector
   * queryUpper - the query upper bound vector
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   * enable - a vector that specifies the dimensions on which to prune the region search
   */
private:
  void regionSearch(list<KdNode<K,V>*>& result,
                    const vector<K>& queryLower,
                    const vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    signed_size_t const depth,
                    size_t p,
                    const vector<bool>&  enable)
  {
    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < queryLower.size()) ? p : 0;

    // If the KdNode is within the query hyper-rectangle for each of the k dimensions,
    // add the KdNode to the list of KdNodes that lie inside the hyper-cube. The
    // following loop is equivalent to the IN_REGION pseudo-Algol code proposed
    // by Jon Bentley in his CACM article.
    bool inside = true;
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > tuple[i] || queryUpper[i] < tuple[i]) {
        inside = false;
        break;
      }
    }
    if (inside) {
      result.push_front(this);
    }

    // Determine whether to search the < and > branches of the k-d tree. Although
    // the superKeyCompare function can produce a different result for the == case
    // than does comparing only the leading keys of the super-keys, that result
    // will avoid unnecessary searching of a sub-tree (at the expense of a more
    // precise super-key comparison) but the unnecessary search appears not to
    // change the outcome of this recursive regionSearch function.
    //
    // Note that if the partition dimension is not enabled, both branches are searched.
#ifdef NO_SUPER_KEY
    bool const searchLT = ltChild != nullptr && (tuple[p] >= queryLower[p] || !enable[p]);
    bool const searchGT = gtChild != nullptr && (tuple[p] <= queryUpper[p] || !enable[p]);;
#else
    bool const searchLT = ltChild != nullptr && (MergeSort<K,V>::superKeyCompare(tuple, queryLower.data(),
                                                                                 p, queryLower.size()) >= 0
                                                || !enable[p]);
    bool const searchGT = gtChild != nullptr && (MergeSort<K,V>::superKeyCompare(tuple, queryUpper.data(),
                                                                                 p, queryLower.size()) <= 0
                                                || !enable[p]);
#endif

    // Do both branches require searching and is a child thread available?
    if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

      // Yes, both branches of the tree require searching and a child thread is available,
      // so prepare to search the < branch with a child thread.
      future<void> searchFuture;

      // Search the < branch asynchronously with a child thread.
      // A lamba is required because this regionSearch function is not
      // static. The use of std::ref may be unnecessary in view of the
      // [&] lambda argument specification.
      list<KdNode<K,V>*> ltResult;
      searchFuture = async(launch::async, [&] {
        ltChild->regionSearch(ref(ltResult),
                              ref(queryLower),
                              ref(queryUpper),
                              maximumSubmitDepth,
                              depth+1,
                              p+1,
                              ref(enable));
      });
      // Search the > branch.
      list<KdNode<K,V>*> gtResult;
      gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);

      // Get the result of searching the < branch with the child thread.
      try {
        searchFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for search future in regionSearch\n");
      }

      // Append the results of searching the < and > branches to the result (if any) for this KdNode.
      result.splice(result.end(), ltResult);
      result.splice(result.end(), gtResult);

    } else {
      
      // No, both branches do not require searching. Search the < branch with the master thread?
      if (searchLT) {
        list<KdNode<K,V>*> ltResult;
        ltChild->regionSearch(ltResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), ltResult);
      }

      // Search the > branch with the master thread?
      if (searchGT) {
        list<KdNode<K,V>*> gtResult;
        gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), gtResult);
      }
    }
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll)
  {
    // Search the tree over all dimensions to obtain the resulting list of KdNodes.
    vector<bool> enable(queryLower.size(), enableAll);
    searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K,V>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K,V>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    const vector<bool>& enable) {
    
    // Ensure that each query lower bound <= the corresponding query upper bound.
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > queryUpper[i]) {
        auto const tmp = queryLower[i];
        queryLower[i] = queryUpper[i];
        queryUpper[i] = tmp;
      }
    }

    // Search the tree over all dimensions to obtain the resulting list of KdNodes.
    regionSearch(result, queryLower, queryUpper, maximumSubmitDepth, 0, 0, enable);
  }

  /*
  * Verify the results of region search.
  *
  * fastRegionList - a list KdNode<K,V>* found by region search
  * slowRegionList - a list KdNode<K,V>* found by brute-force search
  */
public:
  void verifyRegionSearch(const list<KdNode<K,V>*>& fastRegionList,
                          const list<KdNode<K,V>*>& slowRegionList) const
  {
    if (fastRegionList.size() != slowRegionList.size()) {
        throw new runtime_error("\n\nnumber of nodes found by region-search and brute-force do not match\n");
    } else {
      // Verify that the region-search and brute-force lists are identical.
      auto itrf = fastRegionList.begin();
      for (auto itrs = slowRegionList.begin(); itrs != slowRegionList.end(); ++itrf, ++itrs) {
        if (*itrf != *itrs) {
          throw runtime_error("\n\nnon-identical region-search and brute-force lists\n");
        }
      }
    }
  }

  /*
   * Search the k-d tree recursively for up to M nearest geometric neighbors to a query point
   * by adding them to the NearestNeighborHeap that stores up to M neighbors.  Exclude from the
   * search any branch of the tree wherein it is guaranteed that all nodes in that branch are
   * farther away than the current farthest node stored in the heap. Details of the search
   * algorithm are described by Friedman et al. in "An Algorithm for Finding Best Matches in
   * Logarithmic Expected Time", ACM Transactions on Mathematical Software, 3: 209-226, 1977.
   *
   * Calling parameters:
   *
   * heap - an instance of NearestNeighborHeap that is built relative to a query point
   * dim - the number of dimensions
   * p - the leading dimension that permutes cyclically
   */
private:
  void nearestNeighbors(NearestNeighborHeap<K,V>& heap,
                        signed_size_t const dim,
                        signed_size_t p)
  {
    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    // If query[p] < tuple[p], descend the < branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    if (heap.query[p] < tuple[p]) {
      if (ltChild != nullptr) {  // If not at the bottom of the tree, descend the < branch unconditionally.
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the > branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (gtChild != nullptr) { // If not at the bottom of the tree, descend the > branch
          gtChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current KdNode to the heap.
      }
    }
    // If query[p] > tuple[p], descend the > branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    else if (heap.query[p] > tuple[p]) {
      if (gtChild != nullptr) {  // If not at the bottom of the tree, descend the > branch unconditionally.
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the < branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (ltChild != nullptr) {
          ltChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current node to the heap.
      }
    }
    // Because query[p] == tuple[p], the probability of finding nearest neighbors is equal for both branches
    // of the tree, so descend both branches and then attempt to add the current node to the heap.
    else {
      if (ltChild != nullptr) {
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      if (gtChild != nullptr) {
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      heap.add(this);  // Attempt to add the current node to the heap.
    }
  }

  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   */
public:
  void findNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors)
  {
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K,V> heap(query, numNeighbors);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors,
                            const vector<bool>& enable)
  {
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K,V> heap(query, numNeighbors, enable);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();;
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(const forward_list<pair<double, KdNode<K,V>*>>& neighborsFast,
                              const forward_list<pair<double, KdNode<K,V>*>>& neighborsSlow) const
  {
    auto itf1 = neighborsFast.begin();
    auto its1 = neighborsSlow.begin();
    
    // Compare the first k-d tree (fast) distance to the first brute-force (slow) distance.
    if (itf1->first != its1->first) {
      ostringstream buffer;
      buffer << "\n\nfast distance[0] = " << itf1->first << "  !=  slow distance[0] = " << its1->first << endl;
      throw runtime_error(buffer.str());
    }
    
    // Compare the first k-d tree KdNode pointer to the first brute-force KdNode pointer.
    if (itf1->second != its1->second) {
      throw runtime_error("\n\nfast KdNode*[0] != slow KdNode*[0]\n");
    }

    // Compare the remaining distances and KdNode*
    auto itf2 = itf1;
    auto its2 = its1;
    ++itf2;
    ++its2;
    signed_size_t i = 1;
    for ( ; itf2 != neighborsFast.end(); ++itf1, ++its1, ++itf2, ++its2, ++i) {
      // Ensure that the fast distances increase monotonically.
      if (itf1->first > itf2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << (i-1) << "] = " << itf1->first << "  >  fast distance[" << i << "] = " << itf2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Ensure that the slow distances increase monotonically.
      if (its1->first > its2->first) {
        ostringstream buffer;
        buffer << "\n\nslow distance[" << (i-1) << "] = " << its1->first << "  >  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree distance to the ith brute-force distance.
      if (itf2->first != its2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << i << "] = " << itf2->first << "  !=  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree KdNode pointer to the ith brute-force KdNode pointer.
      if (itf2->second != its2->second) {
        ostringstream buffer;
        buffer << "\n\nfast KdNode*[" << i << "]  !=  slow KdNode*[" << i << "]\n";
        throw runtime_error(buffer.str());
      }
    }
  }
  
  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of KdNode instances
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K,V>*>> sortByDistance(list<KdNode<K,V>*>& kdList,
                                                          const vector<K>& query,
                                                          signed_size_t const maxNodes)
  {
    // Create a heap and add each KdNode on the list to the heap
    // if that KdNode's distance to the query point is less than
    // the distance of the currently farthest KdNode on the heap.
    NearestNeighborHeap<K,V> heap(query, maxNodes);
    for (auto it = kdList.begin(); it != kdList.end(); ++it) {
      double dist2 = 0;
      for (size_t j = 0; j < query.size(); ++j) {
        double const dist = static_cast<double>((*it)->tuple[j] - query[j]);
        dist2 += dist * dist;
        dist2 += dist * dist;
      }
      if (dist2 <= heap.curMaxDist() || !heap.heapFull()) {
        heap.add(*it);
      }
    }

    // Empty the heap and prepend each entry to a sorted list.
    forward_list<pair<double, KdNode<K,V>*>> sortedList;
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      sortedList.push_front(heap.removeTop());
    }
      
    return sortedList;
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   */
private:
  void nearestNeighborsForEach(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                               vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K,V>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth)
  {
    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
          ltChild->nearestNeighborsForEach(
          ref(nn),
          ref(rnn),
          ref(mutexes),
          root,
          numDimensions,
          numNeighbors,
          maximumSubmitDepth,
          depth + 1);
        });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   * enable - a vector that specifies the dimensions for which to test distance
   */
private:
  void nearestNeighborsForEach(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                               vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K,V>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth,
                               const vector<bool>& enable)
  {
    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors, enable);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
          ltChild->nearestNeighborsForEach(
          ref(nn),
          ref(rnn),
          ref(mutexes),
          root,
          numDimensions,
          numNeighbors,
          maximumSubmitDepth,
          depth + 1,
          enable);
        });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth + 1, enable);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }
  
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                                   vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth)
  {
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0);
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                                   vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   const vector<bool>& enable)
  {
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0, enable);
  }

  /*
   * Populate the kdNodes vector.
   *
   * Calling parameter:
   * 
   * kdNodes - the kdNodes vector that is passed by reference and modified
   */
private:
  void populateKdNodes(vector<KdNode<K,V>*>& kdNodes)
  {
    kdNodes[index] = this;
    if (ltChild != nullptr) {
      ltChild->populateKdNodes(kdNodes);
    }
    if (gtChild != nullptr) {
      gtChild->populateKdNodes(kdNodes);
    }
  }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * size - the size of the coordinates vector, including duplicates
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(const vector<forward_list<pair<double, KdNode<K,V>*>>>& nn,
                              const vector<forward_list<pair<double, KdNode<K,V>*>>>& rnn,
                              size_t const size)
  {
    // Create a kdNodes vector because the createKdTree function doesn't return it.
    vector<KdNode<K,V>*> kdNodes(size);
    populateKdNodes(kdNodes);

    // Iterate through the reverse nearest neighbors vector and verify the correctness of that list.
    for (size_t i = 0; i < rnn.size(); ++i) {
      // Get the KdNode that is a nearest neighbor to all KdNodes on the list and
      // verify that it is indeed a nearest neighbor to each KdNode on the list.
      // Use an rnnList reference to avoid copying the list.
      auto& rnnList = rnn[i];
      for (auto rnnIt = rnnList.begin(); rnnIt != rnnList.end(); ++rnnIt) {
        // Get the nearest neighbor list for the KdNode from the nearest neighbors vector
        // and verify that the list contains the KdNode.
        // Use an nnList reference to avoid copying the list.
        bool match = false;
        auto& nnList = nn[rnnIt->second->index];
        for (auto nnIt = nnList.begin(); nnIt != nnList.end(); ++nnIt) {
          if (kdNodes[i] == nnIt->second) {
            match = true;
            break;
          }
        }
        if (!match) {
          throw runtime_error("\n\nnode is not a nearest neighbor\n");
        }
      }
    }
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(const vector<forward_list<pair<double, KdNode<K,V>*>>>& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const
  {
    // Count the number of vector entries that have non-empty lists
    // and sum the distances and list lengths.
    size_t count = 0;
    double sumDist = 0.0, sumDist2 = 0.0, sumSize = 0.0, sumSize2 = 0.0;
    for (size_t i = 0; i < vec.size(); ++i) {
      auto& vecList = vec[i];
      if (!vecList.empty()) {
        ++count;
        double const size = static_cast<double>(distance(vecList.begin(), vecList.end()));
        sumSize += size;
        sumSize2 += size * size;
        for (auto listIt = vecList.begin(); listIt != vecList.end(); ++listIt) {
          double const dist2 = static_cast<double>(listIt->first);
          sumDist += sqrt(dist2);
          sumDist2 += dist2;
        }
      }
    }
    double mapSize = static_cast<double>(count);
    meanSize = sumSize / mapSize;
    stdSize = sqrt((sumSize2 - (sumSize * sumSize / mapSize)) / (mapSize - 1.0));
    meanDist = sumDist / sumSize;
    stdDist = sqrt((sumDist2 - (sumDist * sumDist / sumSize)) / (sumSize - 1.0));
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(const vector<forward_list<pair<double, KdNode<K,V>*>>>& vec) const
  {
    size_t count = 0;
    for (size_t i = 0; i < vec.size(); ++i) {
      if(!vec[i].empty()) {
        ++count;
      }
    }
    return count;
  }
#endif // REVERSE_NEAREST_NEIGHBORS
                                                                                               
  /*
   * Walk the k-d tree and attempt to add each KdNode to the NearestNeighborHeap.
   *
   * Calling parameter:
   *
   * heap - an instance of NearestNeighborHeap
   */
private:
  void allNeighbors(NearestNeighborHeap<K,V>& heap)
  {
    // Visit the < sub-tree.
    if (ltChild != nullptr) {
      ltChild->allNeighbors(heap);
    }
    // Visit the > sub-tree.
    if (gtChild != nullptr) {
      gtChild->allNeighbors(heap);
    }
    // Attempt to add the current KdNode to the heap.
    heap.add(this);
  }

  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void bruteNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                             vector<K> const& query,
                             signed_size_t const numNeighbors,
                             vector<bool> const& enable)
  {
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K> heap(query, numNeighbors, enable);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list<pair<double, KdNode<K,V>*>>& neighbors,
                             const vector<K>& query,
                             signed_size_t const numNeighbors)
  {
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K,V> heap(query, numNeighbors);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(K const* tuple,
                  signed_size_t const dim) const
  {
    cout << "(" << tuple[0] << ",";
    for (signed_size_t i = 1; i < dim - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[dim - 1] << ")";
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  static void printTuple(const vector<K>& tuple)
  {
    cout << "(" << tuple[0] << ",";
    for (size_t i = 1; i < tuple.size() - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[tuple.size() - 1] << ")";
  }

  /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a forward list of (double, shared_ptr<KdNode>) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(const forward_list<pair<double, KdNode<K,V>*>>& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const
  {
    if (!regionList.empty()) {
      signed_size_t maxNodesToPrint = maximumNumberOfNodesToPrint;
      for (auto it = regionList.begin(); it != regionList.end(); ++it) {
        printTuple((*it).second->getTuple(), numDimensions);
        cout << endl;
        --maxNodesToPrint;
        if (maxNodesToPrint == 0) {
          break;
        }
      }
    }
  }

}; // class KdNode

#endif // KD_MAP_NODE_H


==> anc/C++/kdmap/shared_pointers/test_kdmap.cpp <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdMapKnlogn.h and kdMapNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W -D PREALLOCATE test_kdmap.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * The following compilation defines apply to both O(n log n) and O(kn log n) algorithms.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 512)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdmap [-i I] [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree creation
 *
 * -n The number N of randomly generated points used to build the k-d tree
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -x The number X of duplicate points added to test removal of duplicate points
 *
 * -d The number of dimensions D (aka k) of the k-d tree
 *
 * -t The number of threads T used to build and search the k-d tree
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting region search results
 *
 * -g Find nearest neighbors to a query point near the origin
 * 
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -r Construct nearest-neighbors and reverse-nearest-neighbors maps
 *
 * -h Help
 */

#include "kdMap.h"

#ifdef NLOGN
#include "kdMapNlogn.h"
#else
#include "kdMapKnlogn.h"
#endif

/*
 * These are the types used for the test. Change the intrisic types in
 * these typedefs to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t;  // Add required #include and using to kdMapNode.h
typedef string kdValue_t; // Add required #include and using to kdMapNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
pair<double, double> calcMeanStd(const vector<double>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t numNeighbors = 5;
  signed_size_t extraPoints = 100;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 4;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool neighbors = false;
  bool region = false;
  bool reverseNearestNeighbors = false;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
#ifdef REVERSE_NEAREST_NEIGHBORS
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverseNearestNeighbors")) {
      reverseNearestNeighbors = !reverseNearestNeighbors;
      continue;
    }
#endif
    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-g] [-j] [-r] [-h]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number X of duplicate points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-g Find nearest neighbors to a query point near the origin" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
#ifdef REVERSE_NEAREST_NEIGHBORS
           << "-r Construct nearest-neighbors and reverse-nearest-neighbors maps" << endl << endl
#endif
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Declare and initialize the coordinates and oneCoordinte vectors. Each element
  // of the coordinates vector is a pair wherein first is a vector of (x, y, z, w...)
  // coordinates and second is the string representation of an integer.
  vector<kdKey_t> oneCoordinate(numPoints);
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;

  vector<pair<vector<kdKey_t>, kdValue_t>> coordinates(numPoints + extraPoints);
  for (size_t i = 0; i < coordinates.size(); ++i) {
    ostringstream buffer;
    buffer << i;
    coordinates[i] = make_pair<vector<kdKey_t>, kdValue_t>(vector<kdKey_t>(numDimensions), buffer.str());
  }

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple excluding the extra points. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << endl << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl;

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "Max number of threads = " << numThreads << "  max submit depth = "
       << maximumSubmitDepth << endl << endl;

  // Allocate vectors to store the execution times for k-d tree creation.
  vector<double> allocateTime(iterations);
  vector<double> sortTime(iterations);
  vector<double> removeTime(iterations);
  vector<double> kdTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> kdTotalTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTime(iterations);
  vector<double> bruteNeighborsTime(iterations);
  vector<double> regionTime(iterations);
  vector<double> bruteRegionTime(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t>query(numDimensions);
  vector <kdKey_t>queryLower(numDimensions);
  vector <kdKey_t>queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }
  
  // Iterate the creation of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  unique_ptr<KdTree<kdKey_t, kdValue_t>> tree;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i].first[j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i].first[j] = coordinates[numPoints - 1 - i].first[j];
      }
    }

    // Create a static k-d tree and manage it via the 'tree' unique_ptr.
    // NOTE: reset() deletes any static k-d tree previously managed by 'tree'.
    vector<pair<vector<kdKey_t>, kdValue_t>> copyCoordinates = coordinates;
    signed_size_t numNodes;
    double aT, sT, rT, kT, vT;
    tree.reset(KdTree<kdKey_t, kdValue_t>::createKdTree(copyCoordinates, maximumSubmitDepth,
                                                        numNodes, aT, sT, rT, kT, vT));

    // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
    kdTotalTime[k] += aT + sT + rT + kT;
    allocateTime[k] += aT;
    sortTime[k] += sT;
    removeTime[k] += rT;
    kdTime[k] += kT;
    verifyTime[k] += vT;
   
    // Record the number of nodes and the tree height for the static tree.
    numberOfNodes = numNodes;

    // Find numNeighbors nearest neighbors to each coordinate.
    //
    // NOTE: neighborList and bruteList are lists of KdNode*
    // not of shared_ptr<KdNode> so their KdNode* will remain valid
    // until the 'tree' unique_ptr goes out of scope.
    if (neighbors) {
      forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>> neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>> bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    //
    // NOTE: fastRegionList and slowRegionList are lists of KdNode*
    // not of shared_ptr<KdNode> so their KdNode* will remain valid
    // until the 'tree' unique_ptr goes out of scope.
    if (region) {
      list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics including creation and search execution times.
  cout << endl << "Number of nodes = " << numberOfNodes << endl << endl;

  auto timePair = calcMeanStd(kdTotalTime);
  cout << "kdTotalTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(allocateTime);
  cout << "allocateTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(sortTime);
  cout << "sortTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(removeTime);
  cout << "removeTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(kdTime);
  cout << "kdBuildTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(verifyTime);
  cout << "verifyTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
      timePair = calcMeanStd(neighborsTime);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteNeighborsTime);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd(regionTime);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteRegionTime);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
 }

  cout << endl;

#ifdef REVERSE_NEAREST_NEIGHBORS
  // Optionally construct a nearest neighbor vector and a reverse nearest neighbors vector.
  // Each vector element contains a list that is initialized to an empty list.
  //
  // NOTE: the nearest neighbor vector and reverse nearest neighbor vector contain
  // lists of KdNode* not of shared_ptr<KdNode> so their KdNode* will remain value
  // until the 'tree' unique_ptr goes out of scope.
  if (reverseNearestNeighbors) {
    auto beginTime = steady_clock::now();
    vector<forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>>> nn(coordinates.size());
    vector<forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>>> rnn(coordinates.size());
    vector<mutex> mutexes(coordinates.size());
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const vectorTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "vector initialization  time = " << fixed << setprecision(3) << vectorTime << " seconds" << endl << endl;

    beginTime = steady_clock::now();
    tree->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const reverseNearestNeighborTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "reverse nearest neighbor time = " << fixed << setprecision(3) << reverseNearestNeighborTime << " seconds" << endl << endl;
    cout << "number of non-empty nearest neighbors lists = " << tree->nonEmptyLists(nn) << endl;
    cout << "number of non-empty reverse nearest neighbors lists = " << tree->nonEmptyLists(rnn) << endl << endl;

    // Report the mean and standard deviation distance and number of reverse nearest neighbors.
    double meanSize, stdSize, meanDist, stdDist;
    tree->calculateMeanStd(rnn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean reverse nearest neighbor distance = " << scientific << setprecision(3) << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean reverse nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Report the mean and standard deviation distance and number of nearest neighbors.
    tree->calculateMeanStd(nn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean nearest neighbor distance = " << scientific << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Verify the consistency between the nearest neighbors and reverse nearest neighbors vectors.
    beginTime = steady_clock::now();
    tree->verifyReverseNeighbors(nn, rnn, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const verifyReverseTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "verify reverse nearest neighbor time = " << fixed << setprecision(2) << verifyReverseTime << " seconds" << endl << endl;
  }
#endif

  return 0;
}


==> anc/C++/kdmap/shared_pointers/test_kdmapdynamic.cpp <==
/*
 * Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdMapDynamic.h, kdMapKnlogn and kdMapNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W test_kdmapdynamic.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * -D ENABLE_PREFERRED_TEST - Enable comparing the heights of a deleted 2-child node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * -D ENABLE_1TO3 - Enable curtailing recursive deletion when a subtree contains <= 3 nodes.
 * 
 * -D AVL_BALANCE - If defined, KdTreeDynamic::isBalanced checks for AVL balancing;
 *                  otherwise, KdTreeDynamic::isBalanced checks for red-black balancing.
 * 
 * -D HEIGHT_DIFF=n - For red-black balancing, the maximum allowed height difference
 *                    between the < and > subtrees of a node when one subtree is empty;
 *                    for AVL balancing, the maximum allowed height difference between
 *                    the < and > subtrees of a node (default 1)
 * 
 * -D MULTI_THREAD_CUTOFF = A cutoff for using multiple threads in KdTree::createKdTree (default 16384)
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdtree [-i I] [-n N] [-m M] [-d D] [-t T] [-s S] [-p P] [-b] [-g] [-j] [-v] [-f] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to each point
 *
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the tuple and the next tuple after erasure of each tuple (default off)
 * 
 * -r Reverse the order of coordinates for erasure relative to insertion (default off)
 *
 * -h Help
 */

 /*
  * Include kdTreeDynamic.h first so that KD_TREE_DYNAMIC_H will be defined
  * for kdTreeMergeSort.h, kdTreeKnlogn.h and kdTreeNlogn.h
  */
#include "kdMapDynamic.h"
#include "kdMap.h"

/*
 * This is the type used for the test. Change the intrisic type in
 * this typedef to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t; // Add required #include and using to kdMapNode.h
typedef string kdValue_t; // Add required #include and using to kdMapNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */

 template <typename T>
 pair<double, double> calcMeanStd(const vector<T>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t numNeighbors = 5;
  signed_size_t extraPoints = 100;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 1;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool balanced = false;
  bool neighbors = false;
  bool region = false;
  bool verify = false;
  bool find = false;
  bool reverse = true;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
        if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-b") || 0 == strcmp(argv[i], "--balanced")) {
      balanced = !balanced;
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-v") || 0 == strcmp(argv[i], "--verify")) {
      verify = !verify;
      continue;
    }
    if (0 == strcmp(argv[i], "-f") || 0 == strcmp(argv[i], "--find")) {
      find = !find;
      continue;
    }
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverse")) {
      reverse = !reverse;
      continue;
    }

    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-z Z] [-b] [-c] [-r] [-v] [-f]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number X of duplicate points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-c The multi-thread cutoff C below which only single-threaded execution occurs" << endl << endl
           << "-g Find nearest neighbors to each point" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
           << "-v Verify the k-d tree ordering and balance after insertion or erasure of each point" << endl << endl
           << "-f Check for the next point after deleting each point (a cheap tree-order check)" << endl << endl
           << "-r Reverse the order of coordinates for erasure relative to insertion" << endl << endl
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "max number of threads = " << numThreads
       << "  max submit depth = " << maximumSubmitDepth << endl << endl;

  // Create an instance of KdTreeDynamic.
  auto tree =
    unique_ptr<KdTreeDynamic<kdKey_t, kdValue_t>>(new KdTreeDynamic<kdKey_t, kdValue_t>(numDimensions,
                                                                                        maximumSubmitDepth));

  // Declare and initialize the coordinates and oneCoordinte vectors. Each element
  // of the coordinates vector is a pair wherein first is a vector of (x, y, z, w...)
  // coordinates and second is the string representation of an integer.
  vector<kdKey_t> oneCoordinate(numPoints);
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;

  vector<pair<vector<kdKey_t>, kdValue_t>> coordinates(numPoints + extraPoints);
  for (size_t i = 0; i < coordinates.size(); ++i) {
    ostringstream buffer;
    buffer << i;
    coordinates[i] = make_pair<vector<kdKey_t>, kdValue_t>(vector<kdKey_t>(numDimensions), buffer.str());
  }

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl << endl;

  // Allocate vectors to store the execution times and statistics.
  vector<double> createTime(iterations);
  vector<double> insertTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> eraseTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTimeStatic(iterations);
  vector<double> neighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeStatic(iterations);
  vector<double> regionTimeStatic(iterations);
  vector<double> regionTimeDynamic(iterations);
  vector<double> bruteRegionTimeDynamic(iterations);
  vector<double> bruteRegionTimeStatic(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query vectors for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t> query(numDimensions);
  vector <kdKey_t> queryLower(numDimensions);
  vector <kdKey_t> queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }

  // Iterate the construction of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0, staticNumberOfNodes = 0;
  size_t treeHeight = 0, staticTreeHeight = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i].first[j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i].first[j] = coordinates[numPoints - 1 - i].first[j];
      }
    }

      // Create a static KdTree instance tree from the coordinates.
    if (balanced) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree.
      auto copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime, verifyTime, unsortTime;
      auto const arbre =
        unique_ptr<KdTree<kdKey_t, kdValue_t>>(KdTree<kdKey_t, kdValue_t>::createKdTree(copyCoordinates,
                                                                                        maximumSubmitDepth,
                                                                                        numNodes,
                                                                                        allocateTime,
                                                                                        sortTime,
                                                                                        removeTime,
                                                                                        kdTime,
                                                                                        verifyTime));
      auto const arbol =
        unique_ptr<KdTreeDynamic<kdKey_t, kdValue_t>>(new KdTreeDynamic<kdKey_t, kdValue_t>(numDimensions,
                                                                                            maximumSubmitDepth,
                                                                                            arbre));

      // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
      createTime[k] = allocateTime + sortTime + removeTime + kdTime;

      // Record the number of nodes and the tree height for the static tree.
      staticNumberOfNodes = numNodes;
      staticTreeHeight = tree->getHeight();

      // Find numNeighbors nearest neighbors to each coordinate.
      //
      // NOTE: neighborList and bruteList are lists of KdNode*
      // not of shared_ptr<KdNode> so their KdNode* will remain valid
      // until the 'arbol' unique_ptr goes out of scope.
      if (neighbors) {
        forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>> neighborList;
        auto beginTime = steady_clock::now();
        arbol->findNearestNeighbors(neighborList, query, numNeighbors);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        neighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        forward_list<pair<double, KdNode<kdKey_t, kdValue_t>*>> bruteList;
        beginTime = steady_clock::now();
        arbol->bruteNearestNeighbors(bruteList, query, numNeighbors);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteNeighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of nearest-neighbor search and brute-force search.
        arbol->verifyNearestNeighbors(neighborList, bruteList);
      }

      // Perform a region search within a hypercube centered near the origin.
      //
      // NOTE: fastRegionList and slowRegionList are lists of KdNode*
      // not of shared_ptr<KdNode> so their KdNode* will remain valid
      // until the 'arbol' unique_ptr goes out of scope.
      if (region) {
        list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
        auto beginTime = steady_clock::now();
        arbol->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        regionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
        beginTime = steady_clock::now();
        arbol->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteRegionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of region search and brute-force search.
        arbol->verifyRegionSearch(fastRegionList, slowRegionList);
      }
    }

    // Insert each coordinate into the dynamic k-d tree.
    auto beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->insert(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
      } else {
        cout << "\n\nfailed to insert tuple " << i << " ";
        tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    insertTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify correct order of each node in the k-d tree and count the nodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->verifyKdTree();
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Check that all points were added to the tree and that
    // the extra points over-wrote the original points.
    if (numberOfNodes != numPoints) {
      ostringstream buffer;
      buffer << "\n\nnumber of points = " << numPoints
             << "  !=  number of nodes = " << numberOfNodes << endl;
      throw runtime_error(buffer.str());
    }

    if ( static_cast<size_t>(numberOfNodes + extraPoints) != coordinates.size() ) {
      ostringstream buffer;
      buffer << "\n\nnumber of coordinates = " << coordinates.size()
             << "  !=  number of nodes + extra points = "
             << (numberOfNodes + extraPoints) << endl;
      throw runtime_error(buffer.str());
     }
     else {
      treeHeight = tree->getHeight();
     }

    // Search for each coordinate in the k-d tree. 
    //
    // No need to reshuffle the coordinates prior to searching the tree
    // for each coordinate because search does not rebalance the tree;
    // hence, the insertion order of the coordinates is irrelevant to search.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (!tree->contains(coordinates[i])) {
        cout << "\n\nfailed to find tuple:";
        tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    containsTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Find numNeighbors nearest neighbors a query coordinate near the origin.
    //
    // NOTE: neighborList and bruteList are lists of KdNode*
    // not of shared_ptr<KdNode> so their KdNode* will remain valid
    // until the 'tree' unique_ptr goes out of scope.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t, kdValue_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    //
    // NOTE: fastRegionList and slowRegionList are lists of KdNode*
    // not of shared_ptr<KdNode> so their KdNode* will remain valid
    // until the 'tree' unique_ptr goes out of scope.
    if (region) {
      list<KdNode<kdKey_t, kdValue_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t, kdValue_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->erase(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
        if (find && tree->contains(coordinates[i])) {
          cout << "\n\nfound tuple after erasing tuple:";
          tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
          cout << endl << endl;
          exit(0);
        }
        if (find && i < static_cast<size_t>(numPoints-1) && !tree->contains(coordinates[i+1])) {
            cout << "\n\nfailed to find next tuple after erasing tuple:";
            tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
            cout << endl << endl;
            exit(0);
        }
      } else {
          cout << "\n\nfailed to erase tuple " << i << " ";
          tree->printTuple(coordinates[i].first); // Need to implement printTupleToStream
          cout << endl << endl;;
          exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    eraseTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    if ( !tree->isEmpty() ) {
      throw runtime_error("\n\ntree is not empty\n");
    }

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics.
  cout << endl << "DYNAMIC TREE:" << endl << endl;
  cout << "number of nodes = " << numberOfNodes
               << "  k-d tree height = " << treeHeight << endl << endl;

  auto timePair = calcMeanStd<double>(insertTime);
  cout << "insert time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(verifyTime);
  cout << "verify time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(containsTime);
  cout << "search time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseTime);
  cout << "delete time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
    cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
    tree->printTuple(query);
    cout << endl;
    timePair = calcMeanStd<double>(neighborsTimeDynamic);
    cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteNeighborsTimeDynamic);
    cout << "brute time     = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
    cout << "\nFound " << numRegionNodes << " tuples by region search within "
         << (queryUpper[0] - queryLower[0]) << " units of ";
    tree->printTuple(query);
    cout << " in all dimensions.\n" << endl;
    timePair = calcMeanStd<double>(regionTimeDynamic);
    cout << "region time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteRegionTimeDynamic);
    cout << "brute time  = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  cout << endl;

  if (balanced) {
    cout << "STATIC TREE:" << endl << endl;
    cout << "number of nodes = " << staticNumberOfNodes
                << "  k-d tree height = " << staticTreeHeight << endl << endl;

    timePair = calcMeanStd<double>(createTime);
    cout << "create time = " << fixed << setprecision(4) << timePair.first
        << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

    if (neighbors) {
      cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
      tree->printTuple(query);
      cout << endl;
      timePair = calcMeanStd<double>(neighborsTimeStatic);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteNeighborsTimeStatic);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }
    if (region) {
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd<double>(regionTimeStatic);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteRegionTimeStatic);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }

    cout << endl;
  }

  return 0;
}



==> anc/C++/kdtree/kdTree.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D PREALLOCATE - If defined, all instances of KdNodes and all tuple arrays are
 *                  allocated en masse within vectors instead of being allocated
 *                  individually. This decreases the time required to allocate and
 *                  deallocate the KdNode instances and tuple arrays.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_TREE_H
#define KD_TREE_H

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

#include "kdTreeNode.h"

#ifdef NLOGN
#include "kdTreeNlogn.h"
#else
#if !defined(YUCAO) || defined(KD_TREE_DYNAMIC_H)
#include "kdTreeKnlogn.h"
#else
#include "kdTreeYuCao.h"
#endif
#endif

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/* The KdTree class defines the k-d tree API. */
template <typename K>
class KdTree
{
public:
  KdNode<K>* root = nullptr;
  signed_size_t numDimensions = 3;
  signed_size_t maxSubmitDepth = -1;

#ifdef KD_TREE_DYNAMIC_H

  /*
   * This constructor assigns the KdTree::root node from
   * the root node of another KdTree instance, sets the
   * root node of that other KdTree instance to nullptr
   * (which transfers that other root node to KdTree::root),
   * deletes that other KdTree instance, and sets it to
   * nullptr so that it doesn't remain a dangling pointer.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   * tree (MODIFIED) a pointer to a KdTree instance, passed by reference
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth,
         KdTree<K>*& tree)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
    this->root = tree->root;
    tree->root = nullptr;
    delete tree;
    tree = nullptr;
  }

#endif

  /*
   * This is the basic constructor.
   *
   * Calling parameters:
   * 
   * numDimensions (IN) the number of dimension k of the k-d tree
   * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
   */
public:
  KdTree(signed_size_t const numDimensions,
         signed_size_t const maxSubmitDepth)
  {
    this->numDimensions = numDimensions;
    this->maxSubmitDepth = maxSubmitDepth;
  }

#if defined(PREALLOCATE) && !defined(KD_TREE_DYNAMIC_H)
public:
  vector<KdNode<K>>* kdNodes;
  vector<K>* tuples;
#endif

public:
  ~KdTree() {

    // If the KdNode instances and the tuples are contained by preallocated
    // vectors, delete them; otherwise, delete the KdNode::root so that
    // the ~KdNode destructor will recursively delete all tuple arrays.
    //
    // However, do not delete the KdNode::root if KD_TREE_DYNAMIC_H
    // is defined, because the KdTreeDynamic::rebuildSubTree function
    // requires that the k-d tree persist. Instead, the ~KdTreeDynamic
    // destructor will delete KdNode::root
#ifndef KD_TREE_DYNAMIC_H
#ifdef PREALLOCATE
    delete kdNodes;
    delete tuples;
#else
    delete root;
#endif
#endif

  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_TREE_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
  * p - the leading dimension
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<KdNode<K>*>& kdNodes,
                                 size_t const dim,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t const p)
  {

#ifdef NLOGN
    return KdTreeNlogn<K>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#else
#if !defined(YUCAO) || defined(KD_TREE_DYNAMIC_H)
    return KdTreeKnlogn<K>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#else
    return KdTreeYuCao<K>::createKdTree(kdNodes, dim, maximumSubmitDepth, p);
#endif
#endif

  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime, deallocateTime, unsortTime - execution times
   * p - optional leading dimension, aka partition coordnate (default 0)
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<vector<K>>& coordinates,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t& numberOfNodes,
                                 double& allocateTime,
                                 double& sortTime,
                                 double& removeTime,
                                 double& kdTime,
                                 double& verifyTime,
                                 double& deallocateTime,
                                 double& unsortTime)
  {

#ifdef NLOGN
    return KdTreeNlogn<K>::createKdTree(coordinates, maximumSubmitDepth,
                                        numberOfNodes, allocateTime,
                                        sortTime, removeTime, kdTime,
                                        verifyTime, deallocateTime,
                                        unsortTime);
#else
#if !defined(YUCAO) || defined(KD_TREE_DYNAMIC_H)
    return KdTreeKnlogn<K>::createKdTree(coordinates, maximumSubmitDepth,
                                         numberOfNodes, allocateTime,
                                         sortTime, removeTime, kdTime,
                                         verifyTime, deallocateTime,
                                         unsortTime);
#else
    return KdTreeYuCao<K>::createKdTree(coordinates, maximumSubmitDepth,
                                        numberOfNodes, allocateTime,
                                        sortTime, removeTime, kdTime,
                                        verifyTime, deallocateTime,
                                        unsortTime);
#endif
#endif

  }

  /* Determine whether the tree is empty. */
public:
  bool isEmpty() {
    return (root == nullptr);
  }
  
  /* Return the root of the tree. */
public:
  KdNode<K>* getRoot() {
    return root;
  }

  /*
   * Return the height of the tree, or 0 if the tree is empty
   * or if KD_MAP_DYNAMIC_H is not defined.
   */
public:
  size_t getHeight() {

#ifdef KD_TREE_DYNAMIC_H
    if (root == nullptr) {
      return 0;
    } else {
      return root->height;
    }
#else
    return 0;
#endif

  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll) {

    if (root != nullptr) {
      root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enableAll);
    }
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list of KdNode pointers that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to test for insidedness
   *          and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    const vector<bool>& enable) {
    
    if (root != nullptr) {
      root->searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
    }
  }

  /*
  * Verify the results of region search.
  *
  * fastRegionList - a list of KdNode pointers found by region search
  * slowRegionList - a list of KdNode pointers found by brute-force search
  */
public:
  void verifyRegionSearch(const list<KdNode<K>*>& fastRegionList,
                          const list<KdNode<K>*>& slowRegionList) {

    if (root != nullptr) {
      root->verifyRegionSearch(fastRegionList, slowRegionList);
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors) {
    
    if (root != nullptr) {
      root->findNearestNeighbors(neighbors, query, numNeighbors);
    }
  }
  
  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                            const vector<K>& query,
                            signed_size_t const numNeighbors,
                            const vector<bool>& enable) {
    
    if (root != nullptr) {
      root->findNearestNeighbors(neighbors, query, numNeighbors, enable);
    }
  }
  
  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighborsFast,
                              forward_list< pair<double, KdNode<K>*> >& neighborsSlow) const {
    
    if (root != nullptr) {
      root->verifyNearestNeighbors(neighborsFast, neighborsSlow);
    }
  }
  
  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                             const vector<K>& query,
                             signed_size_t const numNeighbors) {
    
    if (root != nullptr) {
      root->bruteNearestNeighbors(neighbors, query, numNeighbors);
    }
  }
  
  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node.
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree() {

    if (root != nullptr) {
      return root->verifyKdTree(numDimensions, maxSubmitDepth, 0, 0);
   } else {
      return 0;
    }
  }

  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of (double, KdNode*) pairs
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K>*>> sortByDistance(list<KdNode<K>*>& kdList,
                                                         const vector<K>& query,
                                                         signed_size_t maxNodes) {

    if (root != nullptr) {
      return root->sortByDistance(kdList, query, maxNodes);
    } else {
      forward_list<pair<double, KdNode<K>*>> sortedList;
      return sortedList;
    }
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                                   vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth) {
    
    if (root != nullptr) {
      root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions,
                                        numNeighbors, maximumSubmitDepth);
    }
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K>*> >* >& nn,
                                   vector< forward_list< pair<double, KdNode<K>*> >* >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   const vector<bool>& enable) {
    
    if (root != nullptr) {
      root->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions,
                                        numNeighbors, maximumSubmitDepth, enable);
    }
  }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * numberOfNodes - the number of nodes in the k-d tree
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                              vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                              signed_size_t const numberOfNodes) {

    if (root != nullptr) {
      root->verifyReverseNeighbors(nn, rnn, numberOfNodes);
    }
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(vector< forward_list< pair<double, KdNode<K>*> > >& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const {

    if (root != nullptr) {
      root->calculateMeanStd(vec, meanSize, stdSize, meanDist, stdDist);
    }
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(vector< forward_list< pair<double, KdNode<K>*> > >& vec) const {

    if (root != nullptr) {
      return root->nonEmptyLists(vec);
    } else {
      return 0;
    }
  }
#endif // REVERSE_NEAREST_NEIGHBORS
                                                                                               
  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(K const* tuple,
                  signed_size_t const dim) const {
    
    if (root != nullptr) {
      root->printTuple(tuple, dim);
    }
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuple(const vector<K>& tuple) const {
    
    KdNode<K>::printTuple(tuple);
  }

 /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a list of (double, KdNode*) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(forward_list<pair<double, KdNode<K>*>> const& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const {
    
    if (root != nullptr) {
      root->printTuples(regionList, maximumNumberOfNodesToPrint, numDimensions);
    }
  }

  /*
   * The printKdTree function prints the k-d tree "sideways" with the root at the left.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   */
public:
  void printKdTree(signed_size_t const dim) const {
    
    if (root != nullptr) {
      root->printKdTree(root, dim, 0);
    }
  }

}; // class KdTree

#endif // KD_TREE_H


==> anc/C++/kdtree/kdTreeDynamic.h <==
/*
 * Modifications Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_TREE_DYNAMIC_H
#define KD_TREE_DYNAMIC_H

#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <vector>

using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::copy;
using std::cout;
using std::endl;
using std::ostringstream;
using std::runtime_error;
using std::streamsize;
using std::vector;

/* The maximum allowed height difference used by isBalanced() */
#ifndef HEIGHT_DIFF
#define HEIGHT_DIFF (1)
#endif

/* The cutoff for multi-threaded execution of KdTree::createKdTree() */
#ifndef MULTI_THREAD_CUTOFF
#define MULTI_THREAD_CUTOFF (16384)
#endif

/* Convert microseconds to seconds for use with std::chrono */
static const double MICROSECONDS_TO_SECONDS = 1000000.;

/* This type is the signed equivalent of size_t and might be equivalent to intmax_t */
typedef streamsize signed_size_t;

/*
 * Forward references to all classes to support any order of compilation
 *
 * However, this kdTreeDynamic.h file must be compiled before kdTreeNode.h,
 * kdTreeKnlogn.h, and kdTreeNlogn.h because those files contain #if and #ifdef
 * directives that check whether KD_TREE_DYNAMIC_H is defined.
 */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/*
 * The KdTreeDynamic class is derived from the KdTree class and
 * accessess KdTree::root so that an instance of KdTreeDynamic
 * may use KdTree member functions that require access to root.
 */
template <typename K>
class KdTreeDynamic : public KdTree<K>
{
private:
    bool inserted = false, erased = false, changed = false;

    /*
     * This is the basic constructor.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth)

    : KdTree<K>(numDimensions, maxSubmitDepth) {}

    /*
     * This constructor assigns the KdTree::root node.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     * tree (MODIFIED) a pointer to a KdTree instance, passed by r-value reference
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth,
                  KdTree<K>*&& tree)

    : KdTree<K>(numDimensions, maxSubmitDepth, tree) {}

    /*
     * If KD_TREE_DYNAMIC_H is defined, the ~KdTree destructor does not
     * delete KdTree::root to prevent recursive deletion of the k-d tree
     * whose persistence is required by KdTreeDynamic::rebuildSubTree, so
     * so delete KdTree::root here.
     */
public:
    ~KdTreeDynamic() {
        delete KdTree<K>::root;
    }

    /* Return the height of the tree. */
public:
    inline size_t getHeight()
    {
        if (KdTree<K>::root == nullptr) {
            return 0;
        } else {
            return KdTree<K>::root->height;
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param xkey (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains(const vector<K>& key) {

        if (KdTree<K>::root != nullptr) {
            signed_size_t const dim = key.size();
            K* const tuple = const_cast<K* const>(key.data());
            return contains(KdTree<K>::root, tuple, dim, 0);
        } else {
            return false;
        }
    }
    
   /* Search the tree for the existence of a key.
    *
    * Calling parameters:
    *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to search for
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
    * 
    * @return true if the key was found; otherwise, false
    */
private:
    inline bool contains(KdNode<K>* const node,
                         K* const key,
                         signed_size_t dim,
                         signed_size_t p) {

        KdNode<K>* ptr = node;
        while ( ptr != nullptr ) {
            if (MergeSort<K>::superKeyCompare(key, ptr->tuple, p, dim) < 0) {
                ptr = ptr->ltChild;
            } else if (MergeSort<K>::superKeyCompare(key, ptr->tuple, p, dim) > 0) {
                ptr = ptr->gtChild;
            } else {
                return true; // found the key
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /*
     * Insert a key into the tree.
     *
     * Calling parameter:
     *
     * @param key (IN) the key to add to the tree
     * 
     * This function modifies KdTreeDynamic::root,
     * KdTreeDynamic::inserted, and KdTreeDynamic::changed.
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
    inline bool insert(const vector<K>& key) {

        inserted = changed = false;
        signed_size_t const dim = key.size();
        if (KdTree<K>::root != nullptr) {
            K* const tuple = const_cast<K* const>(key.data());
            KdTree<K>::root = insert(KdTree<K>::root, tuple, dim, 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K>::root) ) {
                    KdTree<K>::root->height = computeHeight(KdTree<K>::root);
                } else {
                    KdTree<K>::root = rebuildSubTree(KdTree<K>::root, dim, 0);
                }
            }
        } else {
            KdTree<K>::root = new KdNode<K>();
            KdTree<K>::root->height = 1;
            // The tuple member field will be deleted by the ~KdNode destructor.
            KdTree<K>::root->tuple = new K[dim];
            for (signed_size_t i = 0; i < dim; ++i) {
                KdTree<K>::root->tuple[i] = key[i];
            }
            inserted = true;
        }

        return inserted;
    }

    /*
     * Insert a key into the subtree.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to insert
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K>* insert(KdNode<K>* const node,
                      K* const key,
                      signed_size_t dim,
                      signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K>* nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = insert(nodePtr->ltChild, key, dim, p+1);
            } else {
                nodePtr->ltChild = new KdNode<K>();
                nodePtr->ltChild->height = 1;
                // The tuple member field will be deleted by the ~KdNode destructor.
                nodePtr->ltChild->tuple = new K[dim];
                for (signed_size_t i = 0; i < dim; ++i) {
                    nodePtr->ltChild->tuple[i] = key[i];
                }
                inserted = changed = true;
            }
        } else if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = insert(nodePtr->gtChild, key, dim, p+1);
            } else {
                nodePtr->gtChild = new KdNode<K>();
                nodePtr->gtChild->height = 1;
                // The tuple member field will be deleted by the ~KdNode destructor.
                nodePtr->gtChild->tuple = new K[dim];
                for (signed_size_t i = 0; i < dim; ++i) {
                    nodePtr->gtChild->tuple[i] = key[i];
                }
                inserted = changed = true;
            }
        } else {
            // The tree already contains the key, but report an
            // insertion for compatibility with kdMapDynamic.h
            // and specify that the tree height doesn't change.
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if ( isBalanced(nodePtr) ) {
                nodePtr->height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, dim, p);
            }
        }
        return nodePtr;
    }

    /*
     * Erase a key from the tree.
     *
     * Calling parameter:
     * 
     * @param key (IN) the key to erase from the tree
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool erase(const vector<K>& key) {

        erased = false;
        if (KdTree<K>::root != nullptr) {
            signed_size_t const dim = key.size();
            K* const tuple = const_cast<K* const>(key.data());
            KdTree<K>::root = erase(KdTree<K>::root, tuple, dim, 0);
            
            // Has the height changed due to an erasure?
            if (KdTree<K>::root != nullptr && erased) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K>::root) ) {
                    KdTree<K>::root->height = computeHeight(KdTree<K>::root);
                } else {
                    KdTree<K>::root = rebuildSubTree(KdTree<K>::root, dim, 0);
                }
            }
        }
        return erased;
    }

    /*
     * Erase a node from the subtree.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to erase
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K>* erase(KdNode<K>* const node,
                     K* const key,
                     signed_size_t dim,
                     signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K>* nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = erase(nodePtr->ltChild, key, dim, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the node.
                erased = false;
            }
        } else if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = erase(nodePtr->gtChild, key, dim, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            } else {
                // The tree does not contain the node.
                erased = false;
            }
        } else {
            // Found the key, so a node will be erased.
            erased = true;

            // Does the node have only a < child?
            if (nodePtr->ltChild != nullptr && nodePtr->gtChild == nullptr) {
                // Yes, the node has only a < child, so does the subtree
                // rooted at the < child contain <= 3 nodes?
                //
                // Checking the height prior to checking the countNodes result
                // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->ltChild->height <= 3
                    && (nodeCount = countNodes(nodePtr->ltChild)) <= 3)
                {
                    // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                    // the < child subtree using the leading dimension p at this
                    // level of the tree, and delete the node. This approach
                    // avoids the need to find a predecessor node.
                    //
                    // Note that rebuildSubTree1to3 computes the height
                    // of the rebuilt < child subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTree1to3(nodePtr->ltChild, nodeCount, dim, p);
                    tempPtr->ltChild = nullptr; // Prevent recursive deletion.
                    delete tempPtr;
                } else

#endif // ENABLE_1TO3

                {
                    // No, the < child subtree contains > 3 nodes. So, find
                    // the immediate predecessor node, copy the tuple from that
                    // predecessor node to the one-child node, delete the
                    // predecessor node, and recompute the height along the path
                    // back to the < child, including that child.
                    KdNode<K>* predecessor = nodePtr->ltChild;
                    predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                    copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                    nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);

                    // Assuming that the subtree rooted at the one-child
                    // node was balanced prior to deletion of a node
                    // from the subtree rooted at the < child, the
                    // subtree rooted at the one-child node remains
                    // balanced. The > child subtree is empty, and
                    // deletion of a node from the < child subtree
                    // can decrease but not increase the height of that
                    // subtree. Hence, the balance at the one-child node
                    // can either remain unchanged or decrease.
                    //
                    // Notwithstanding the above reasoning, assume that
                    // the balance may have increased. If the subtree
                    // rooted at the one-child node remains balanced,
                    // compute the height at that node; otherwise,
                    // rebuild the subtree to rebalance it, which also
                    // computes the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // erase function might no longer specify the root
                    // of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            }
            // Does the node have only a > child?
            else if (nodePtr->gtChild != nullptr && nodePtr->ltChild == nullptr) {
                // Yes, the node has only a > child, so does the subtree
                // rooted at the > child contain <= 3 nodes?
                //
                // Checking the height prior to checking the countNodes result
                // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->gtChild->height <= 3
                    && (nodeCount = countNodes(nodePtr->gtChild)) <= 3)
                {
                    // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                    // the > child subtree using the leading dimension p at this
                    // level of the tree, and delete the node. This approach
                    // avoids the need to find a predecessor node.
                    //
                    // Note that rebuildSubTree1to3 computes the height
                    // of the rebuilt > child subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTree1to3(nodePtr->gtChild, nodeCount, dim, p);
                    tempPtr->gtChild = nullptr; // Prevent recursive deletion.
                    delete tempPtr;
                } else

#endif // ENABLE_1TO3

                {
                    // No, the > child subtree contains > 3 nodes. So, find
                    // the immediate successor node, copy the tuple from that
                    // successor node to the one-child node, delete the
                    // successor node, and recompute the height along the
                    // path back to the > child, including that child.
                    KdNode<K>* successor = nodePtr->gtChild;
                    successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                    copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                    nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);

                    // Assuming that the subtree rooted at the one-child
                    // node was balanced prior to deletion of a node
                    // from the subtree rooted at the > child, the
                    // subtree rooted at the one-child node remains
                    // balanced. The < child subtree is empty, and
                    // deletion of a node from the > child subtree
                    // can decrease but not increase the height of that
                    // subtree. Hence, the balance at the one-child node
                    // can either remain unchanged or decrease.
                    //
                    // Notwithstanding the above reasoning, assume that
                    // the balance may have increased. If the subtree
                    // rooted at the one-child node remains balanced,
                    // compute the height at that node; otherwise,
                    // rebuild the subtree to rebalance it, which also
                    // computes the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // erase function might no longer specify the root
                    // of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, dim, p);
                    }
                }
            }
            // If the node has no children, delete the node.
            else if (nodePtr->ltChild == nullptr && nodePtr->gtChild == nullptr) {
                KdNode<K>* const tempPtr = nodePtr;
                nodePtr = nullptr;
                delete tempPtr;
            } else { 
                // The node has two children, so does the subtree rooted
                // at this node have <= 3 nodes, excluding this root node?
                //
                // Checking the height prior to checking the countNodesSkipRoot result
                // avoids a time-consuming call of countNodesSkipRoot for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->height <= 3
                    && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                {
                    // Yes, the subtree rooted at this node contains <= 3 nodes,
                    // excluding this root node, so rebuild the subtree excluding
                    // this root node and delete this root node. This approach
                    // avoids the need to find a predecessor or successor node.
                    //
                    // Note that rebuildSubTreeSkipRoot1to3 computes the height
                    // of the rebuilt subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, dim, p);
                    tempPtr->ltChild = tempPtr->gtChild = nullptr;
                    delete tempPtr;
                } else

#endif // ENABLE_1TO3

                {
                    // No, the subtree rooted at this node contains > 3 nodes,
                    // excluding this root node, so replace this node by either
                    // its predecessor or its successor.
                    //
                    // If ENABLE_PREFERRED_TEST is defined, select the replacement
                    // node from the taller of the child subtrees.

#ifdef ENABLE_PREFERRED_TEST

                    if ( getHeight(nodePtr->ltChild) >= getHeight(nodePtr->gtChild) )
                    {

                        // Find the node with the largest super-key in the
                        // subtree rooted at the < child, which is the
                        // predecessor node. Copy the predecessor node's tuple
                        // to this two-child node, delete the predecessor node,
                        // and recompute the heights along the path from the
                        // predecessor node to (but excluding) this two-child node.
                        KdNode<K>* predecessor = nodePtr->ltChild;
                        predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                        copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                        nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);

                        // The height may have changed, so if the subtree
                        // rooted at this two-child node remains balanced,
                        // compute the height at this node; otherwise,
                        // rebuild the subtree to rebalance it, which also
                        // computes the height. Because rebuilding the subtree
                        // recycles its nodes, the node argument to this
                        // erase function might no longer specify the root
                        // of the subtree.
                        if ( isBalanced(nodePtr) ) {
                            nodePtr->height = computeHeight(nodePtr);
                        } else {
                            nodePtr = rebuildSubTree(nodePtr, dim, p);
                        }
                    } else

#endif // ENABLE_PREFERRED_TEST

                    {
                        // Find the node with the smallest super-key in the
                        // subtree rooted at the > child, which is the
                        // successor node. Copy the successor node's tuple
                        // to this two-child node, delete the successor node,
                        // and recompute the heights along the path from the
                        // successor node to (but excluding) this two-child node.
                        KdNode<K>* successor = nodePtr->gtChild;
                        successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                        copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                        nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);

                        // The height may have changed, so if the subtree
                        // rooted at this two-child node remains balanced,
                        // compute the height at this node; otherwise,
                        // rebuild the subtree to rebalance it, which also
                        // computes the height. Because rebuilding the subtree
                        // recycles its nodes, the node argument to this
                        // erase function might no longer specify the root
                        // of the subtree.
                        if ( isBalanced(nodePtr) ) {
                            nodePtr->height = computeHeight(nodePtr);
                        } else {
                            nodePtr = rebuildSubTree(nodePtr, dim, p);
                        }
                   }
                }
            }
        }
        return nodePtr;
    }

    /*
     * Search the subtree for an immediate predecessor node,
     * which is the node with the largest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K>* findPredecessor(KdNode<K>* const node,
                               KdNode<K>* const predecessor,
                               signed_size_t const dim,
                               signed_size_t const p0,
                               signed_size_t p) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K>* pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then follow both children.
            pred = checkPredecessor(node, pred, dim, p0);
            if (node->ltChild != nullptr) {
                pred = findPredecessor(node->ltChild, pred, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            }
        }
        return pred;
    }

    /*
     * Check a potential predecessor node to see whether it is
     * a larger predecessor than the current predecessor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential predecessor node
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K>* checkPredecessor(KdNode<K>* const node,
                                KdNode<K>* const predecessor,
                                signed_size_t const dim,
                                signed_size_t const p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K>* pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort<K>::superKeyCompare(node->tuple, pred->tuple, p0, dim) > 0) {
            pred = node;
        }
        return pred;
    }

    /*
     * Search the subtree for an immediate successor node,
     * which is the node with the smallest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated successor node
     */
private:
    KdNode<K>* findSuccessor(KdNode<K>* const node,
                             KdNode<K>* const successor,
                             signed_size_t const dim,
                             signed_size_t const p0,
                             signed_size_t p) {

        // The return value because the successor argument to this function is read only.
        KdNode<K>* succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, dim, p0);
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            }
            if (node->gtChild != nullptr) {
                succ = findSuccessor(node->gtChild, succ, dim, p0, p+1);
            }
        }
        return succ;
    }

    /*
     * Check a potential successor node to see whether it is
     * a smaller successor than the current successor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential successor node
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated successor node
     */
private:
    KdNode<K>* checkSuccessor(KdNode<K>* const node,
                              KdNode<K>* const successor,
                              signed_size_t const dim,
                              signed_size_t p0) {

        // The return value because the successor argument to this function is read only.
        KdNode<K>* succ = successor;

        // Update the current successor node if the potential successor is smaller.
        if (MergeSort<K>::superKeyCompare(node->tuple, succ->tuple, p0, dim) < 0) {
            succ = node;
        }
        return succ;
    }

    /*
     * Rebuild a subtree to rebalance it.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the balanced subtree
     */
private:
    inline KdNode<K>* rebuildSubTree(KdNode<K>* const node,
                                     size_t const dim,
                                     signed_size_t const p) {

        // Walk the subtree to obtain a vector of pointers to KdNodes.
        // Count the nodes in the subtree, allocate a sized vector of KdNode
        // pointers, and assign to each vector element a pointer to each KdNode.
        size_t count = countNodes(node);
        vector<KdNode<K>*> kdNodes(count);
        size_t index = 0;
        getSubTree(node, kdNodes, index);

#ifdef ENABLE_1TO3

        // Does the subtree contain 3 KdNodes or fewer?
        if (count <= 3) {
            // Yes, so rebuild the subtree by explicitily comparing the
            // nodes' super-keys.
             return rebuildSubTree1to3(node, kdNodes, dim, p);
        } else

#endif // ENABLE_1TO3
        
        {
            // No, the subtree contains more than 3 KdNodes,
            // so rebuild the subtree via KdTree::createKdTree.
            //
            // Check the count and kdNodes.size() for consistency.
            if (count != kdNodes.size()) {
                ostringstream buffer;
                buffer << "count = " << count << "  size = " << kdNodes.size() << endl;
                throw runtime_error(buffer.str());
            }

            // Call KdTree::createKdTree to rebuild the subtree, which
            // invalidates the node argument to this rebuildSubTree function.
            //
            // Do not use mutiple threads to build the subtree, even
            // though multiple threads area available, if the size of the
            // subtree is too small to justify spawning child threads.
            KdTree<K>* subTree;
            if (count < MULTI_THREAD_CUTOFF) {
                subTree =
                    KdTree<K>::createKdTree(kdNodes, KdTree<K>::numDimensions,
                                            -1, p);
            } else {
                subTree =
                    KdTree<K>::createKdTree(kdNodes, KdTree<K>::numDimensions,
                                            KdTree<K>::maxSubmitDepth, p);
            }

            // Delete the KdTree instance but not its root
            // (see the ~KdTree destructor) so that the 
            // rebuilt subtree will be added to the k-d tree.
            KdNode<K>* const subTreeRoot = subTree->root;
            delete subTree;
            return subTreeRoot;
        }
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTree1to3(KdNode<K>* const node,
                                         size_t const nodeCount,
                                         size_t const dim,
                                         signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTree(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (IN) a vector of kdNode pointers
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTree1to3(KdNode<K>* const node,
                                         const vector<KdNode<K>*>& kdNodes,
                                         size_t const dim,
                                         signed_size_t const p) {

        // The return value because the node argument to this function is read only.
        KdNode<K>* ptr = node;

        // Treat specific cases for subtree sizes 1, 2, and 3.
        if (kdNodes.size() == 1) {

            // The subtree contains 1 node, so it is the root of the rebuilt subtree.
            ptr = kdNodes[0];
            ptr->height = 1;

        } else if (kdNodes.size() == 2) {

            // The subtree contains 2 nodes, so the first node is the root of the rebuilt
            // subtree. Compare super-keys to determine whether second node is the < child
            // or the > child.
            ptr = kdNodes[0];
            ptr->height = 2;
            if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) > 0) {
                ptr->ltChild = kdNodes[1];
                ptr->ltChild->height = 1;
            } else {
                ptr->gtChild = kdNodes[1];
                ptr->gtChild->height = 1;
            }

        } else if (kdNodes.size() == 3) {

            // The subtree contains 3 nodes, so compare their super-keys to determine which
            // node is the median node. The node with the smallest super-key is the < child.
            // The node with the larges super-key is the > child.
            if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) < 0) {
                // kdNodes[0]->tuple < kdNodes[1]->tuple
                if (MergeSort<K>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[1];
                    ptr->ltChild = kdNodes[0];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple; kdNodes[2]->tuple < kdNodes[1]->tuple
                    if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[0]->tuple < kdNodes[2]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[0];
                        ptr->gtChild = kdNodes[1];
                    } else {
                        // kdNodes[2]->tuple < kdNodes[0]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[0];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[1];
                    }
                }
            } else {
                // kdNodes[1]->tuple < kdNodes[0]->tuple
                if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[0];
                    ptr->ltChild = kdNodes[1];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple; kdNodes[2]->tuple < kdNodes[0]->tuple
                    if (MergeSort<K>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[1]->tuple < kdNodes[2]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[1];
                        ptr->gtChild = kdNodes[0];
                    }
                    else {
                        // kdNodes[2]->tuple < kdNodes[1]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[1];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[0];
                    }
                }
            }
            ptr->ltChild->height = ptr->gtChild->height = 1;
            ptr->height = 2;

        } else {

            // This is an illegal condition that should never occur.
            ostringstream buffer;
            buffer << "\n\n" << kdNodes.size() << " KdNode instances in rebuildSubTree1to3\n";
            throw runtime_error(buffer.str());

        }
        return ptr;
    }

    /*
     * Count the number of nodes in a subtree.     
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return the number of nodes
     */
private:
    size_t countNodes(KdNode<K>* const node) {

        // Count this node.
        size_t count = 1;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodes(node->ltChild);
        }
        if (node->gtChild != nullptr) {
            count += countNodes(node->gtChild);
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     */
private:
    void getSubTree(KdNode<K>* const node,
                    vector<KdNode<K>*>& kdNodes,
                    size_t& index) {

        // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTree(node->ltChild, kdNodes, index);
        }
        if (node->gtChild != nullptr) {
            getSubTree(node->gtChild, kdNodes, index);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node->height = 1;
        node->ltChild = node->gtChild = nullptr;
        kdNodes[index++] = node;
    }

#ifdef ENABLE_1TO3
    /*
     * Build a subtree that contains 1 to 3 KdNode instances
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTreeSkipRoot1to3(KdNode<K>* const node,
                                                 size_t const nodeCount,
                                                 size_t const dim,
                                                 signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTreeSkipRoot(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, dim, p);
    }

    /*
     * Count the number of nodes in a subtree but skip the root node. 
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * @param depth (IN) the depth in the subtree (default 0)
     * 
     * return the number of nodes
     */
private:
    size_t countNodesSkipRoot(KdNode<K>* const node,
                              size_t const depth = 0) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodesSkipRoot(node->ltChild, depth+1);
        }
        if (node->gtChild != nullptr) {
            count += countNodesSkipRoot(node->gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * @param depth (IN) the depth in the subtree (default 0)
     */
private:
    void getSubTreeSkipRoot(KdNode<K>* const node,
                            vector<KdNode<K>*>& kdNodes,
                            size_t& index,
                            size_t const depth = 0) {

       // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTreeSkipRoot(node->ltChild, kdNodes, index, depth+1);
        }
        if (node->gtChild != nullptr) {
            getSubTreeSkipRoot(node->gtChild, kdNodes, index, depth+1);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node->height = 1;
            node->ltChild = node->gtChild = nullptr;
            kdNodes[index++] = node;
        }
    }

#endif // ENABLE_1TO3

    /*
     * Count and append the tuples of nodes from a subtree into a pre-sized vector.
     * Note that the subtree is traversed in order; hence, the tuples are sorted.   
     *
     * Calling parameters:
     * 
     * @param coordinates (MODIFIED) the vector
     * 
     * return the number of nodes
     */
public:
    size_t getSortedTree(vector<vector<K>>& coordinates) {

        size_t index = 0;
        return getSortedTree(KdTree<K>::root, coordinates, index);
    }

    /*
     * Count and append the tuples of nodes from a subtree into a pre-sized vector.
     * Note that the subtree is traversed in order; hence, the tuples are sorted.   
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param coordinates (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * 
     * return the number of nodes
     */
private:
    size_t getSortedTree(KdNode<K>* const node,
                         vector<vector<K>>& coordinates,
                         size_t& index) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts from < child nodes and copy tuples recursively.
        if (node->ltChild != nullptr) {
            count += getSortedTree(node->ltChild, coordinates, index);
        }

        // Count this node and copy its tuple.
        ++count;
        for (size_t i = 0; i < coordinates[0].size(); ++i) {
            coordinates[index][i] = node->tuple[i];
        }
        ++index;

        // Obtain counts from the > child nodes and copy tuples recursively.
        if (node->gtChild != nullptr) {
            count += getSortedTree(node->gtChild, coordinates, index);
        }

        return count;
    }

    /*
     * Determine whether a subtree is balanced.
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return true if the subtree is balanced; otherwise, false
     */
public:
    inline static bool isBalanced(KdNode<K>* const node) {

        // Get and order the heights at the child nodes.
        size_t const ltHeight = getHeight(node->ltChild);
        size_t const gtHeight = getHeight(node->gtChild);
        size_t const loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        size_t const hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

#ifdef AVL_BALANCE
        // AVL balancing.
        if ( (hiHeight - loHeight) > HEIGHT_DIFF ) {
            return false;
        } else {
            return true;
        }
#else
        // Red-black balancing. Does the low child exist?
        if (loHeight == 0) {
            // No, the low child does not exist, so test the
            // balance as for a standard AVL tree wherein the
            // difference in child heights must not exceed
            // HEIGHT_DIFF, for which the default value is 1.
            if (hiHeight > HEIGHT_DIFF) {
                return false;
            } else {
                return true;
            }
        } else {
            // Yes, the low child exists, so test the balance
            // as for a red-black tree wherein the height at
            // the high child may be up to twice the height at
            // the low child.
            if ( hiHeight > (loHeight << 1) ) {
                return false;
            } else {
                return true;
            }
        }
#endif

    }

    /*
     * Recompute the height at the KdNode instance.
     *
     * Calling parameter:
     * 
     * @param node (IN) the KdNode instance
     * 
     * @return the recomputed height at the Kdnode instance
     */
public:
    inline static size_t computeHeight(KdNode<K>* const node) {

        return 1 + ( (getHeight(node->ltChild) > getHeight(node->gtChild))
                     ? getHeight(node->ltChild) : getHeight(node->gtChild) );

    }

    /*
     * Return the subtree height at the KdNode instance.
     *
     * Calling parameter:
     *
     * @param node (IN) the KdNode instance
     * 
     * @return the height at an existent node; otherwise, 0
     */
public:
    inline static size_t getHeight(KdNode<K>* const node) {
        if (node == nullptr) {
            return 0;
        }
        return node->height;
    }

};

#endif // KD_TREE_DYNAMIC_H


==> anc/C++/kdtree/kdTreeDynamic.stats.h <==
/*
 * Modifications Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_TREE_DYNAMIC_H
#define KD_TREE_DYNAMIC_H

#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <vector>

using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::copy;
using std::cout;
using std::endl;
using std::ostringstream;
using std::runtime_error;
using std::streamsize;
using std::vector;

/* The maximum allowed height difference used by isBalanced() */
#ifndef HEIGHT_DIFF
#define HEIGHT_DIFF (1)
#endif

/* The cutoff for multi-threaded execution of KdTree::createKdTree() */
#ifndef MULTI_THREAD_CUTOFF
#define MULTI_THREAD_CUTOFF (16384)
#endif

/* The size of the histogram vectors */
#ifndef HISTOGRAM_SIZE
#define HISTOGRAM_SIZE (25)
#endif

/* The size of the maximum value vectors */
#ifndef MAXIMUM_SIZE
#define MAXIMUM_SIZE (25)
#endif

/* Convert microseconds to seconds for use with std::chrono */
static const double MICROSECONDS_TO_SECONDS = 1000000.;

/* This type is the signed equivalent of size_t and might be equivalent to intmax_t */
typedef streamsize signed_size_t;

/*
 * Forward references to all classes to support any order of compilation
 *
 * However, this kdTreeDynamic.h file must be compiled before kdTreeNode.h,
 * kdTreeKnlogn.h, and kdTreeNlogn.h because those files contain #if and #ifdef
 * directives that check whether KD_TREE_DYNAMIC_H is defined.
 */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

/*
 * The KdTreeDynamic class is derived from the KdTree class and
 * accessess KdTree::root so that an instance of KdTreeDynamic
 * may use KdTree member functions that require access to root.
 */
template <typename K>
class KdTreeDynamic : public KdTree<K>
{
private:
    bool inserted = false, erased = false, changed = false;

    /*
     * This is the basic constructor.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth)

    : KdTree<K>(numDimensions, maxSubmitDepth)
    {

#ifdef STATISTICS
        insertHistogram.resize(HISTOGRAM_SIZE);
        eraseHistogram.resize(HISTOGRAM_SIZE);
        insertBalanceHistogram.resize(HISTOGRAM_SIZE);
        eraseBalanceHistogram.resize(HISTOGRAM_SIZE);
        insertBalanceMaximum.resize(MAXIMUM_SIZE);
        eraseBalanceMaximum.resize(MAXIMUM_SIZE);
        insertBalanceMaxCnt.resize(MAXIMUM_SIZE);
        eraseBalanceMaxCnt.resize(MAXIMUM_SIZE);
#endif

    }

    /*
     * This constructor assigns the KdTree::root node.
     *
     * Calling parameters:
     * 
     * numDimensions (IN) the number of dimension k of the k-d tree
     * maxSubmitDepth (IN) the maximum tree depth for creating a child thread
     * tree (MODIFIED) a pointer to a KdTree instance, passed by r-value reference
     */
public:
    KdTreeDynamic(signed_size_t const numDimensions,
                  signed_size_t const maxSubmitDepth,
                  KdTree<K>*&& tree)

    : KdTree<K>(numDimensions, maxSubmitDepth, tree)
    {

#ifdef STATISTICS
        insertHistogram.resize(HISTOGRAM_SIZE);
        eraseHistogram.resize(HISTOGRAM_SIZE);
        insertBalanceHistogram.resize(HISTOGRAM_SIZE);
        eraseBalanceHistogram.resize(HISTOGRAM_SIZE);
        insertBalanceMaximum.resize(MAXIMUM_SIZE);
        eraseBalanceMaximum.resize(MAXIMUM_SIZE);
        insertBalanceMaxCnt.resize(MAXIMUM_SIZE);
        eraseBalanceMaxCnt.resize(MAXIMUM_SIZE);
#endif

    }

    /*
     * If KD_TREE_DYNAMIC_H is defined, the ~KdTree destructor does not
     * delete KdTree::root to prevent recursive deletion of the k-d tree
     * whose persistence is required by KdTreeDynamic::rebuildSubTree, so
     * so delete KdTree::root here.
     */
public:
    ~KdTreeDynamic() {
        delete KdTree<K>::root;
    }

#ifdef STATISTICS
    // Statistics counters, etc.
public:
    size_t insertCount = 0, eraseCount = 0;
    size_t insertBalanceSum = 0, eraseBalanceSum = 0, eraseFindSum = 0;
    size_t insertSizeMaxCount = 0, eraseSizeMaxCount = 0;
    size_t insertBalanceCount = 0, eraseBalanceCount = 0, eraseFindCount = 0;
    double insertBalanceTime = 0, eraseBalanceTime = 0;
    double eraseFindTime = 0, eraseRecursiveTime = 0;
    vector<size_t> insertHistogram, eraseHistogram, copyHistogram;
    vector<size_t> insertBalanceHistogram, eraseBalanceHistogram;
    vector<size_t> insertBalanceMaximum, eraseBalanceMaximum;
    vector<size_t> insertBalanceMaxCnt, eraseBalanceMaxCnt;

    inline void clearStatistics() {
        insertBalanceSum = eraseBalanceSum = eraseFindSum = 0;
        insertBalanceTime = eraseBalanceTime = 0;
        eraseFindTime = eraseRecursiveTime = 0;
    }

    /*
     * Increment the histogram vector element indexed by the subtree size.
     *
     * Calling parameters:
     * 
     * @param size (IN) the subtree size
     * @param histogram (MODIFIED) the histogram vector
     */
private:
    inline void storeToHistogram(size_t const size,
                                 vector<size_t>& histogram) {

        // The histogram records sizes that are >= 1.
        if (size == 0) {
            return;
        }

        // If the size exceeds the size of the histogram vector,
        // increment the last element of that vector; otherwise,
        // increment the vector element indexed by size.
        if (size > histogram.size() - 1) {
            ++histogram[histogram.size() - 1];
        } else {
            ++histogram[size - 1];
        }
    }

    /*
     * Increment the histogram vector element indexed by the subtree size,
     * and record the maximum size.
     *
     * Calling parameters:
     * 
     * @param size (IN) the subtree size
     * @param histogram (MODIFIED) the histogram vector
     * @param maximumSize (MODIFIED) maximum size vector
     * @param maximumCnt (MODIFIED) maximum count vector
     */
private:
    inline void storeToHistogram(size_t const size,
                                 vector<size_t>& histogram,
                                 vector<size_t>& maximumSize,
                                 vector<size_t>& maximumCnt) {

        // The histogram records sizes that are >= 1.
        if (size == 0) {
            return;
        }

        // If the size exceeds the size of the histogram vector,
        // increment the last element of that vector; otherwise,
        // increment the vector element indexed by size.
        if (size > histogram.size() - 1) {
            ++histogram[histogram.size() - 1];
        } else {
            ++histogram[size - 1];
        }

        // Update the maximum size and count vectors.
        for (size_t i = 0; i < maximumSize.size(); ++i) {
            if (size == maximumSize[i]) {
                ++maximumCnt[i];
                break;
            }
            if (size > maximumSize[i]) {
                // Copy the maximum sizes and count downward from i.
                for (size_t j = maximumSize.size() - 1; j > i; --j) {
                    maximumSize[j] = maximumSize[j-1];
                    maximumCnt[j] = maximumCnt[j-1];
                }
                // Update maximum value at i, reset the maximum count, and quit.
                maximumSize[i] = size;
                maximumCnt[i] = 1;
                break;
            }
        }
    }
#endif

    /* Return the height of the tree. */
public:
    inline size_t getHeight()
    {
        if (KdTree<K>::root == nullptr) {
            return 0;
        } else {
            return KdTree<K>::root->height;
        }
    }

    /*
     * Search the tree for the existence of a key.
     *
     * Calling parameter:
     *
     * @param xkey (IN) the key to search for
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool contains(const vector<K>& key) {

        if (KdTree<K>::root != nullptr) {
            signed_size_t const dim = key.size();
            K* const tuple = const_cast<K* const>(key.data());
            return contains(KdTree<K>::root, tuple, dim, 0);
        } else {
            return false;
        }
    }
    
   /* Search the tree for the existence of a key.
    *
    * Calling parameters:
    *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to search for
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
    * 
    * @return true if the key was found; otherwise, false
    */
private:
    inline bool contains(KdNode<K>* const node,
                         K* const key,
                         signed_size_t dim,
                         signed_size_t p) {

        KdNode<K>* ptr = node;
        while ( ptr != nullptr ) {
            if (MergeSort<K>::superKeyCompare(key, ptr->tuple, p, dim) < 0) {
                ptr = ptr->ltChild;
            } else if (MergeSort<K>::superKeyCompare(key, ptr->tuple, p, dim) > 0) {
                ptr = ptr->gtChild;
            } else {
                return true; // found the key
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /*
     * Insert a key into the tree.
     *
     * Calling parameter:
     *
     * @param key (IN) the key to add to the tree
     * 
     * This function modifies KdTreeDynamic::root,
     * KdTreeDynamic::inserted, and KdTreeDynamic::changed.
     * 
     * @return true if the key was added as a new node; otherwise, false
     */
public:
    inline bool insert(const vector<K>& key) {

#ifdef STATISTICS
        insertBalanceCount = 0;
#endif

        inserted = changed = false;
        signed_size_t const dim = key.size();
        if (KdTree<K>::root != nullptr) {
            K* const tuple = const_cast<K* const>(key.data());
            KdTree<K>::root = insert(KdTree<K>::root, tuple, dim, 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K>::root) ) {
                    KdTree<K>::root->height = computeHeight(KdTree<K>::root);
                } else {

#ifndef STATISTICS
                KdTree<K>::root = rebuildSubTree(KdTree<K>::root, 1, dim, 0);
#else
                ++insertBalanceCount;
                auto beginTime = steady_clock::now();
                KdTree<K>::root = rebuildSubTree(KdTree<K>::root, 1, dim, 0);
                auto endTime = steady_clock::now();
                auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                insertBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                }
            }
        } else {

#ifdef STATISTICS
            ++insertCount;
#endif
            KdTree<K>::root = new KdNode<K>();
            KdTree<K>::root->height = 1;
            // The tuple member field will be deleted by the ~KdNode destructor.
            KdTree<K>::root->tuple = new K[dim];
            for (signed_size_t i = 0; i < dim; ++i) {
                KdTree<K>::root->tuple[i] = key[i];
            }
            inserted = true;
        }

#ifdef STATISTICS
        insertBalanceSum += insertBalanceCount;
        storeToHistogram(insertBalanceCount, insertHistogram);
#endif

        return inserted;
    }

    /*
     * Insert a key into the subtree.
     *
     * Calling parameters:
     *
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to insert
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K>* insert(KdNode<K>* const node,
                      K* const key,
                      signed_size_t dim,
                      signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K>* nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = insert(nodePtr->ltChild, key, dim, p+1);
            } else {

#ifdef STATISTICS
                ++insertCount;
#endif
                nodePtr->ltChild = new KdNode<K>();
                nodePtr->ltChild->height = 1;
                // The tuple member field will be deleted by the ~KdNode destructor.
                nodePtr->ltChild->tuple = new K[dim];
                for (signed_size_t i = 0; i < dim; ++i) {
                    nodePtr->ltChild->tuple[i] = key[i];
                }
                inserted = changed = true;
            }
        } else if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = insert(nodePtr->gtChild, key, dim, p+1);
            } else {

#ifdef STATISTICS
            ++insertCount;
#endif
                nodePtr->gtChild = new KdNode<K>();
                nodePtr->gtChild->height = 1;
                // The tuple member field will be deleted by the ~KdNode destructor.
                nodePtr->gtChild->tuple = new K[dim];
                for (signed_size_t i = 0; i < dim; ++i) {
                    nodePtr->gtChild->tuple[i] = key[i];
                }
                inserted = changed = true;
            }
        } else {
            // The tree already contains the key, but report an
            // insertion for compatibility with kdMapDynamic.h
            // and specify that the tree height doesn't change.
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if ( isBalanced(nodePtr) ) {
                nodePtr->height = computeHeight(nodePtr);
            } else {

#ifndef STATISTICS
                nodePtr = rebuildSubTree(nodePtr, 1, dim, p);
#else
                ++insertBalanceCount;
                auto beginTime = steady_clock::now();
                nodePtr = rebuildSubTree(nodePtr, 1, dim, p);
                auto endTime = steady_clock::now();
                auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                insertBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
            }
       }
       return nodePtr;
    }

    /*
     * Erase a key from the tree.
     *
     * Calling parameter:
     * 
     * @param key (IN) the key to erase from the tree
     * 
     * @return true if the key was found; otherwise, false
     */
public:
    inline bool erase(const vector<K>& key) {

#ifdef STATISTICS
        eraseBalanceCount = eraseFindCount = 0;
#endif

        erased = false;
        if (KdTree<K>::root != nullptr) {
            signed_size_t const dim = key.size();
            K* const tuple = const_cast<K* const>(key.data());
            KdTree<K>::root = erase(KdTree<K>::root, tuple, dim, 0);
            
            // Has the height changed due to an erasure?
            if (KdTree<K>::root != nullptr && erased) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(KdTree<K>::root) ) {
                    KdTree<K>::root->height = computeHeight(KdTree<K>::root);
                } else {

#ifndef STATISTICS
                KdTree<K>::root = rebuildSubTree(KdTree<K>::root, 2, dim, 0);
#else
                ++insertBalanceCount;
                auto beginTime = steady_clock::now();
                KdTree<K>::root = rebuildSubTree(KdTree<K>::root, 2, dim, 0);
                auto endTime = steady_clock::now();
                auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                insertBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                }
            }
        }

#ifdef STATISTICS
        eraseBalanceSum += eraseBalanceCount;
        eraseFindSum += eraseFindCount;
        storeToHistogram(eraseBalanceCount, eraseHistogram);
#endif
        return erased;
    }

    /*
     * Erase a node from the subtree.
     * 
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param key (IN) the tuple of the node to erase
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the root of the possibly rebalanced subtree
     */
private:
    KdNode<K>* erase(KdNode<K>* const node,
                     K* const key,
                     signed_size_t dim,
                     signed_size_t p) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

        // The return value because the node argument to this function is read only.
        KdNode<K>* nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) < 0) {
            if (nodePtr->ltChild != nullptr) {
                nodePtr->ltChild = erase(nodePtr->ltChild, key, dim, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
#ifndef STATISTICS
                        nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
#else
                        ++eraseBalanceCount;
                        auto beginTime = steady_clock::now();
                        nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
                        auto endTime = steady_clock::now();
                        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                    }
                }
            } else {
                // The tree does not contain the node.
                erased = false;
            }
        } else if (MergeSort<K>::superKeyCompare(key, nodePtr->tuple, p, dim) > 0) {
            if (nodePtr->gtChild != nullptr) {
                nodePtr->gtChild = erase(nodePtr->gtChild, key, dim, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr->height = computeHeight(nodePtr);
                    } else {
#ifndef STATISTICS
                        nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
#else
                        ++eraseBalanceCount;
                        auto beginTime = steady_clock::now();
                        nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
                        auto endTime = steady_clock::now();
                        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                    }
                }
            } else {
                // The tree does not contain the node.
                erased = false;
            }
        } else {
            // Found the key, so a node will be erased.
            erased = true;

            // Does the node have only a < child?
            if (nodePtr->ltChild != nullptr && nodePtr->gtChild == nullptr) {
                // Yes, the node has only a < child, so does the subtree
                // rooted at the < child contain <= 3 nodes?
                //
                // Checking the height prior to checking the countNodes result
                // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->ltChild->height <= 3
                    && (nodeCount = countNodes(nodePtr->ltChild)) <= 3)
                {
                    // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                    // the < child subtree using the leading dimension p at this
                    // level of the tree, and delete the node. This approach
                    // avoids the need to find a predecessor node.
                    //
                    // Note that rebuildSubTree1to3 computes the height
                    // of the rebuilt < child subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTree1to3(nodePtr->ltChild, nodeCount, 2, dim, p);
                    if (tempPtr == nullptr) {
                        ostringstream buffer;
                        buffer << "< child null in erase 1 to 3" << endl;
                        throw runtime_error(buffer.str());
                    } else {
#ifdef STATISTICS
                        ++eraseCount;
                        ++eraseBalanceCount;
#endif
                        tempPtr->ltChild = nullptr; // Prevent recursive deletion.
                        delete tempPtr;
                    }
                } else

#endif // ENABLE_1TO3

                {
                    // No, the < child subtree contains > 3 nodes. So, find
                    // the immediate predecessor node, copy the tuple from that
                    // predecessor node to the one-child node, delete the
                    // predecessor node, and recompute the height along the
                    // path back to the < child, including that child.
                    KdNode<K>* predecessor = nodePtr->ltChild;
#ifndef STATISTICS
                    predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                    copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                    nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);
#else
                    ++eraseFindCount;
                    auto beginTime = steady_clock::now();
                    predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                    auto endTime = steady_clock::now();
                    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                    eraseFindTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
                    copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                    beginTime = steady_clock::now();
                    nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);
                    endTime = steady_clock::now();
                    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                    eraseRecursiveTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                    // Assuming that the subtree rooted at the one-child
                    // node was balanced prior to deletion of a node
                    // from the subtree rooted at the < child, the
                    // subtree rooted at the one-child node remains
                    // balanced. The > child subtree is empty, and
                    // deletion of a node from the < child subtree
                    // can decrease but not increase the height of that
                    // subtree. Hence, the balance at the one-child node
                    // can either remain unchanged or decrease.
                    //
                    // Test the above reasoning and report an error
                    // if the subtree rooted at the one-child node
                    // is not balanced.
                    if ( !isBalanced(nodePtr) ) {
                        ostringstream buffer;
                        buffer << "subtree is unbalanced after deletion of node from < child" << endl;
                        throw runtime_error(buffer.str());
                    }

                    // The subtree is balanced, so compute the height at the one-child node.
                    nodePtr->height = computeHeight(nodePtr);
                }
            }
            // Does the node have only a > child?
            else if (nodePtr->gtChild != nullptr && nodePtr->ltChild == nullptr) {
                // Yes, the node has only a > child, so does the subtree
                // rooted at the > child contain <= 3 nodes?
                //
                // Checking the height prior to checking the countNodes result
                // avoids a time-consuming call of countNodes for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->gtChild->height <= 3
                    && (nodeCount = countNodes(nodePtr->gtChild)) <= 3)
                {
                    // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                    // the > child subtree using the leading dimension p at this
                    // level of the tree, and delete the node. This approach
                    // avoids the need to find a predecessor node.
                    //
                    // Note that rebuildSubTree1to3 computes the height
                    // of the rebuilt > child subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTree1to3(nodePtr->gtChild, nodeCount, 2, dim, p);
                    if (tempPtr == nullptr) {
                        ostringstream buffer;
                        buffer << "> child null in erase 1to3" << endl;
                        throw runtime_error(buffer.str());
                    } else {
#ifdef STATISTICS
                        ++eraseCount;
                        ++eraseBalanceCount;
#endif
                        tempPtr->gtChild = nullptr; // Prevent recursive deletion.
                        delete tempPtr;
                    }
                } else

#endif // ENABLE_1TO3

                {
                    // No, the > child subtree contains > 3 nodes. So, find
                    // the immediate successor node, copy the tuple from that
                    // successor node to the one-child node, delete the
                    // successor node, and recompute the height along the
                    // path back to the > child, including that child.
                    KdNode<K>* successor = nodePtr->gtChild;
#ifndef STATISTICS
                    successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                    copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                    nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);
#else
                    ++eraseFindCount;
                    auto beginTime = steady_clock::now();
                    successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                    auto endTime = steady_clock::now();
                    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                    eraseFindTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
                    copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                    beginTime = steady_clock::now();
                    nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);
                    endTime = steady_clock::now();
                    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                    eraseRecursiveTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                    // Assuming that the subtree rooted at the one-child
                    // node was balanced prior to deletion of a node
                    // from the subtree rooted at the > child, the
                    // subtree rooted at the one-child node remains
                    // balanced. The < child subtree is empty, and
                    // deletion of a node from the > child subtree
                    // can decrease but not increase the height of that
                    // subtree. Hence, the balance at the one-child node
                    // can either remain unchanged or decrease.
                    //
                    // Test the above reasoning and report an error
                    // if the subtree rooted at the one-child node
                    // is not balanced.
                    if ( !isBalanced(nodePtr) ) {
                        ostringstream buffer;
                        buffer << "subtree is unbalanced after deletion of node from > child" << endl;
                        throw runtime_error(buffer.str());
                    }

                    // The subtree is balanced, so compute the height at the one-child node.
                    nodePtr->height = computeHeight(nodePtr);
                }
            }
            // If the node has no children, delete the node.
            else if (nodePtr->ltChild == nullptr && nodePtr->gtChild == nullptr) {
                KdNode<K>* const tempPtr = nodePtr;
                nodePtr = nullptr;
                if (tempPtr == nullptr) {
                    ostringstream buffer;
                    buffer << "= = child null in erase" << endl;
                    throw runtime_error(buffer.str());
                } else {

#ifdef STATISTICS
                ++eraseCount;
#endif
                    delete tempPtr;
                }
            } else { 
                // The node has two children, so does the subtree rooted
                // at this node have <= 3 nodes, excluding this root node?
                //
                // Checking the height prior to checking the countNodesSkipRoot result
                // avoids a time-consuming call of countNodesSkipRoot for a large subtree.

#ifdef ENABLE_1TO3

                size_t nodeCount;
                if (nodePtr->height <= 3
                    && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                {
                    // Yes, the subtree rooted at this node contains <= 3 nodes,
                    // excluding this root node, so rebuild the subtree excluding
                    // this root node and delete this root node. This approach
                    // avoids the need to find a predecessor or successor node.
                    //
                    // Note that rebuildSubTreeSkipRoot1to3 computes the height
                    // of the rebuilt subtree.
                    KdNode<K>* const tempPtr = nodePtr;
                    nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, 2, dim, p);
                    if (tempPtr == nullptr) {
                        ostringstream buffer;
                        buffer << "!= != child null in erase 1to3" << endl;
                        throw runtime_error(buffer.str());
                    } else {
#ifdef STATISTICS
                        ++eraseCount;
                        ++eraseBalanceCount;
#endif
                        tempPtr->ltChild = tempPtr->gtChild = nullptr; // Prevent recursive deletion.
                        delete tempPtr;
                    }
                } else

#endif // ENABLE_1TO3

                {
                    // No, the subtree rooted at this node contains > 3 nodes,
                    // excluding this root node, so replace this node by either
                    // its predecessor or its successor.
                    //
                    // If ENABLE_PREFERRED_TEST is defined, select the replacement
                    // node from the taller of the child subtrees.

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                    cout << "< height = " << getHeight(nodePtr->ltChild)
                        << "  > height = " << getHeight(nodePtr->gtChild)
                        << "  p = " << p << endl << endl;
#endif

#ifdef ENABLE_PREFERRED_TEST

                    if ( getHeight(nodePtr->ltChild) >= getHeight(nodePtr->gtChild) )
                    {

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                        cout << "erase: must find predecessor for ";
                        KdTree<K>::printTuple(nodePtr->tuple, dim);
                        cout << endl << endl;
#endif

                        // Find the node with the largest super-key in the
                        // subtree rooted at the < child, which is the
                        // predecessor node. Copy the predecessor node's tuple
                        // to the two-child node, delete the predecessor node,
                        // and recompute the heights along the path from the
                        // predecessor node to (but excluding) the two-child node.
                        KdNode<K>* predecessor = nodePtr->ltChild;
#ifndef STATISTICS
                        predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                        copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                        nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);
#else
                        ++eraseFindCount;
                        auto beginTime = steady_clock::now();
                        predecessor = findPredecessor(nodePtr->ltChild, predecessor, dim, p, p+1);
                        auto endTime = steady_clock::now();
                        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseFindTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
                        copy(predecessor->tuple, predecessor->tuple + dim, nodePtr->tuple);
                        beginTime = steady_clock::now();
                        nodePtr->ltChild = erase(nodePtr->ltChild, nodePtr->tuple, dim, p+1);
                        endTime = steady_clock::now();
                        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseRecursiveTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif

                        // The height may have changed, so if the subtree
                        // rooted at this two-child node remains balanced,
                        // compute the height at this node; otherwise,
                        // rebuild the subtree to rebalance it, which also
                        // computes the height. Because rebuilding the subtree
                        // recycles its nodes, the node argument to this
                        // erase function might no longer specify the root
                        // of the subtree.
                        if ( isBalanced(nodePtr) ) {
                            nodePtr->height = computeHeight(nodePtr);
                        } else {
#ifndef STATISTICS
                            nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
#else
                            ++eraseBalanceCount;
                            beginTime = steady_clock::now();
                            nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
                            endTime = steady_clock::now();
                            duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                            eraseBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                        }
                        
#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                        cout << "erase: predecessor = ";
                        KdTree<K>::printTuple(nodePtr->tuple, dim);
                        cout << endl << endl;
#endif
                    } else

#endif // ENABLE_PREFERRED_TEST

                    {

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                        cout << "erase: must find successor for ";
                        KdTree<K>::printTuple(nodePtr->tuple, dim);
                        cout << endl << endl;
#endif

                        // Find the node with the smallest super-key in the
                        // subtree rooted at the > child, which is the
                        // successor node. Copy the successor node's tuple
                        // to the two-child node, delete the successor node,
                        // and recompute the heights along the path from the
                        // successor node to (but excluding) the two-child node.
                        KdNode<K>* successor = nodePtr->gtChild;
#ifndef STATISTICS
                        successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                        copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                        nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);
#else
                        ++eraseFindCount;
                        auto beginTime = steady_clock::now();
                        successor = findSuccessor(nodePtr->gtChild, successor, dim, p, p+1);
                        auto endTime = steady_clock::now();
                        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseFindTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
                        copy(successor->tuple, successor->tuple + dim, nodePtr->tuple);
                        beginTime = steady_clock::now();
                        nodePtr->gtChild = erase(nodePtr->gtChild, nodePtr->tuple, dim, p+1);
                        endTime = steady_clock::now();
                        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                        eraseRecursiveTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif

                        // The height may have changed, so if the subtree
                        // rooted at this two-child node remains balanced,
                        // compute the height at this node; otherwise,
                        // rebuild the subtree to rebalance it, which also
                        // computes the height. Because rebuilding the subtree
                        // recycles its nodes, the node argument to this
                        // erase function might no longer specify the root
                        // of the subtree.
                        if ( isBalanced(nodePtr) ) {
                            nodePtr->height = computeHeight(nodePtr);
                        } else {
#ifndef STATISTICS
                            nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
#else
                            ++eraseBalanceCount;
                            beginTime = steady_clock::now();
                            nodePtr = rebuildSubTree(nodePtr, 2, dim, p);
                            endTime = steady_clock::now();
                            duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
                            eraseBalanceTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
#endif
                        }

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                        cout << "erase: successor = ";
                        KdTree<K>::printTuple(nodePtr->tuple, dim);
                        cout << endl << endl;
#endif
                    }
                }
            }
        }
        return nodePtr;
    }

    /*
     * Search the subtree for an immediate predecessor node,
     * which is the node with the largest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K>* findPredecessor(KdNode<K>* const node,
                               KdNode<K>* const predecessor,
                               signed_size_t const dim,
                               signed_size_t const p0,
                               signed_size_t p) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K>* pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "findPredecessor: dim = " << dim << "  p = " << p << "  node = ";
        KdTree<K>::printTuple(node->tuple, dim);
        cout << endl << endl;
#endif

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then follow both children.
            pred = checkPredecessor(node, pred, dim, p0);
            if (node->ltChild != nullptr) {
                pred = findPredecessor(node->ltChild, pred, dim, p0, p+1);

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                cout << "findPredecessor: predecessor = ";
                KdTree<K>::printTuple(pred->tuple, dim);
                cout << endl << endl;
#endif
            }
            if (node->gtChild != nullptr) {
                pred = findPredecessor(node->gtChild, pred, dim, p0, p+1);

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
            cout << "findPredecessor: predecessor = ";
            KdTree<K>::printTuple(pred->tuple, dim);
            cout << endl << endl;
#endif
            }
        }
        return pred;
    }

    /*
     * Check a potential predecessor node to see whether it is
     * a better predecessor than the current predecessor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential predecessor node
     * @param predecessor (MODIFIED) the current predecessor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated predecessor node
     */
private:
    KdNode<K>* checkPredecessor(KdNode<K>* const node,
                                KdNode<K>* const predecessor,
                                signed_size_t const dim,
                                signed_size_t const p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode<K>* pred = predecessor;

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "checkPredecessor: p0 = " << p0
             << "  dim = " << dim << "  node = ";
        KdTree<K>::printTuple(node->tuple, dim);
        cout << "  predecessor = ";
        KdTree<K>::printTuple(pred->tuple, dim);
        cout << endl << endl;
#endif

        // Update the potential precedessor node if necessary.
        if (MergeSort<K>::superKeyCompare(node->tuple, pred->tuple, p0, dim) > 0) {
            pred = node;
        }

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "checkPredecessor: predecessor = ";
        KdTree<K>::printTuple(pred->tuple, dim);
        cout << endl << endl;
#endif
        return pred;
    }

    /*
     * Search the subtree for an immediate successor node,
     * which is the node with the smallest super-key.
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * @param p (IN) the leading dimension that is permuted cyclically
     * 
     * @return the updated successor node
     */
private:
    KdNode<K>* findSuccessor(KdNode<K>* const node,
                             KdNode<K>* const successor,
                             signed_size_t const dim,
                             signed_size_t const p0,
                             signed_size_t p) {

        // The return value because the successor argument to this function is read only.
        KdNode<K>* succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        p = (p < dim) ? p : 0;

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "findSuccessor: dim = " << dim << "  p = " << p << "  node = ";
        KdTree<K>::printTuple(node->tuple, dim);
        cout << endl << endl;
#endif

        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  dim, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, dim, p0);
            if (node->ltChild != nullptr) {
                succ = findSuccessor(node->ltChild, succ, dim, p0, p+1);

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                cout << "findSuccessor: successor = ";
                KdTree<K>::printTuple(succ->tuple, dim);
                cout << endl << endl;
#endif
            }
            if (node->gtChild != nullptr) {
                succ = findSuccessor(node->gtChild, succ, dim, p0, p+1);

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
                cout << "findSuccessor: successor = ";
                KdTree<K>::printTuple(succ->tuple, dim);
                cout << endl << endl;
#endif
            }
        }
        return succ;
    }

    /*
     * Check a potential successor node to see whether it is
     * a better successor than the current successor node.
     * 
     * Calling parameters:
     *
     * @param node (IN) a potential successor node
     * @param successor (MODIFIED) the current successor node
     * @param dim (IN) the number of dimensions
     * @param p0 (IN) the leading dimension of the node to be replaced
     * 
     * @return the updated successor node
     */
private:
    KdNode<K>* checkSuccessor(KdNode<K>* const node,
                              KdNode<K>* const successor,
                              signed_size_t const dim,
                              signed_size_t p0) {

        // The return value because the successor argument to this function is read only.
        KdNode<K>* succ = successor;

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "checkSuccessor: p0 = " << p0
             << "  dim = " << dim << "  node = ";
        KdTree<K>::printTuple(node->tuple, dim);
        cout << "  successor = ";
        KdTree<K>::printTuple(succ->tuple, dim);
        cout << endl << endl;
#endif

        // Update the potential successor node if necessary.
        if (MergeSort<K>::superKeyCompare(node->tuple, succ->tuple, p0, dim) < 0) {
            succ = node;
        }

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "checkSuccessor: successor = ";
        KdTree<K>::printTuple(succ->tuple, dim);
        cout << endl << endl;
#endif
        return succ;
    }

    /*
     * Rebuild a subtree to rebalance it.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param histogram (IN) specify a histogram to record statistics
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the balanced subtree
     */
private:
    inline KdNode<K>* rebuildSubTree(KdNode<K>* const node,
                                     size_t const histogram,
                                     size_t const dim,
                                     signed_size_t const p) {

        // Walk the subtree to obtain a vector of pointers to KdNodes.
        // Count the nodes in the subtree, allocate a sized vector of KdNode
        // pointers, and assign to each vector element a pointer to each KdNode.
        size_t count = countNodes(node);
        vector<KdNode<K>*> kdNodes(count);
        size_t index = 0;
        getSubTree(node, kdNodes, index);

#ifdef ENABLE_1TO3

        // Does the subtree contain 3 KdNodes or fewer?
        if (count <= 3) {
            // Yes, so rebuild the subtree by explicitily comparing the
            // nodes' super-keys.
             return rebuildSubTree1to3(node, kdNodes, histogram, dim, p);
        } else

#endif // ENABLE_1TO3
        
        {
            // No, the subtree contains more than 3 KdNodes,
            // so rebuild the subtree via KdTree::createKdTree.

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
            cout << "tree prior to rebalancing subtree (p = " << p << "):" << endl << endl;
            KdTree<K>::printKdTree(dim);
            cout << endl << endl;

            cout << "must rebalance subtree (p = " << p << "):" << endl << endl;
            node->printKdTree(node, dim, 0);
            cout << endl << endl;
#endif

            // Check the count and kdNodes.size() for consistency.
            if (count != kdNodes.size()) {
                ostringstream buffer;
                buffer << "count = " << count << "  size = " << kdNodes.size() << endl;
                throw runtime_error(buffer.str());
            }

#ifdef STATISTICS
            if (histogram == 1) {
                storeToHistogram(count,
                                 insertBalanceHistogram,
                                 insertBalanceMaximum,
                                 insertBalanceMaxCnt);
            } else if (histogram == 2) {
                storeToHistogram(count,
                                 eraseBalanceHistogram,
                                 eraseBalanceMaximum,
                                 eraseBalanceMaxCnt);
            } else {
                ostringstream buffer;
                buffer << "\n\nunsupported histogram = " << histogram << " in rebuildSubTree\n";
                throw runtime_error(buffer.str());
            }
#endif

            // Call KdTree::createKdTree to rebuild the subtree, which
            // invalidates the node argument to this rebuildSubTree function.
            //
            // Do not use mutiple threads to build the subtree, even
            // though multiple threads area available, if the size of the
            // subtree is too small to justify spawning child threads.
            KdTree<K>* subTree;
            if (count < MULTI_THREAD_CUTOFF) {
                subTree =
                    KdTree<K>::createKdTree(kdNodes, KdTree<K>::numDimensions,
                                            -1, p);
            } else {
                subTree =
                    KdTree<K>::createKdTree(kdNodes, KdTree<K>::numDimensions,
                                            KdTree<K>::maxSubmitDepth, p);
            }

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
            cout << "rebalanced subtree (p = " << p << "):" << endl << endl;
            subTree->printKdTree(dim);
            cout << endl << endl;
#endif

            // Delete the KdTree instance but not its root
            // (see the ~KdTree destructor) so that the 
            // rebuilt subtree will be added to the k-d tree.
            KdNode<K>* const subTreeRoot = subTree->root;
            delete subTree;
            return subTreeRoot;
        }
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param histogram (IN) specify a histogram to record statistics
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTree1to3(KdNode<K>* const node,
                                         size_t const nodeCount,
                                         size_t const histogram,
                                         size_t const dim,
                                         signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTree(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, histogram, dim, p);
    }

    /*
     * Build a subtree that contains 1 to 3 KdNode instances.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (IN) a vector of kdNode pointers
     * @param histogram (IN) specify a histogram to record statistics
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTree1to3(KdNode<K>* const node,
                                         const vector<KdNode<K>*>& kdNodes,
                                         size_t const histogram,
                                         size_t const dim,
                                         signed_size_t const p) {

        // The return value because the node argument to this function is read only.
        KdNode<K>* ptr = node;

        // Prevent the compiler from issuing a warning when STATISTICS is undefined.
        size_t const foo = histogram;

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "rebuildSubTree1to3: node = ";
        KdTree<K>::printTuple(node->tuple, dim);
        cout << "  subtree size = " << kdNodes.size() << endl << endl;
#endif

        if (kdNodes.size() == 1) {

            // The subtree contains 1 node, so it is the root of the rebuilt subtree.
            ptr = kdNodes[0];
            ptr->height = 1;

        } else if (kdNodes.size() == 2) {

            // The subtree contains 2 nodes, so the first node is the root of the rebuilt
            // subtree. Compare super-keys to determine whether second node is the < child
            // or the > child.
            ptr = kdNodes[0];
            ptr->height = 2;
            if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) > 0) {
                ptr->ltChild = kdNodes[1];
                ptr->ltChild->height = 1;
            } else {
                ptr->gtChild = kdNodes[1];
                ptr->gtChild->height = 1;
            }

        } else if (kdNodes.size() == 3) {

            // The subtree contains 3 nodes, so compare their super-keys to determine which
            // node is the median node. The node with the smallest super-key is the < child.
            // The node with the larges super-key is the > child.
            if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[1]->tuple, p, dim) < 0) {
                // kdNodes[0]->tuple < kdNodes[1]->tuple
                if (MergeSort<K>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[1];
                    ptr->ltChild = kdNodes[0];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[0]->tuple < kdNodes[1]->tuple; kdNodes[2]->tuple < kdNodes[1]->tuple
                    if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[0]->tuple < kdNodes[2]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[0];
                        ptr->gtChild = kdNodes[1];
                    } else {
                        // kdNodes[2]->tuple < kdNodes[0]->tuple < kdNodes[1]->tuple
                        ptr = kdNodes[0];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[1];
                    }
                }
            } else {
                // kdNodes[1]->tuple < kdNodes[0]->tuple
                if (MergeSort<K>::superKeyCompare(kdNodes[0]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple < kdNodes[2]->tuple
                    ptr = kdNodes[0];
                    ptr->ltChild = kdNodes[1];
                    ptr->gtChild = kdNodes[2];
                } else {
                    // kdNodes[1]->tuple < kdNodes[0]->tuple; kdNodes[2]->tuple < kdNodes[0]->tuple
                    if (MergeSort<K>::superKeyCompare(kdNodes[1]->tuple, kdNodes[2]->tuple, p, dim) < 0) {
                        // kdNodes[1]->tuple < kdNodes[2]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[2];
                        ptr->ltChild = kdNodes[1];
                        ptr->gtChild = kdNodes[0];
                    }
                    else {
                        // kdNodes[2]->tuple < kdNodes[1]->tuple < kdNodes[0]->tuple
                        ptr = kdNodes[1];
                        ptr->ltChild = kdNodes[2];
                        ptr->gtChild = kdNodes[0];
                    }
                }
            }
            ptr->ltChild->height = ptr->gtChild->height = 1;
            ptr->height = 2;

        } else {

            // This is an illegal condition that should never occur.
            ostringstream buffer;
            buffer << "\n\n" << kdNodes.size() << " KdNode instances in rebuildSubTree1to3\n";
            throw runtime_error(buffer.str());

        }

#ifdef STATISTICS
        if (histogram == 1) {
            storeToHistogram(kdNodes.size(),
                             insertBalanceHistogram,
                             insertBalanceMaximum,
                             insertBalanceMaxCnt);
        } else if (histogram == 2) {
            storeToHistogram(kdNodes.size(),
                             eraseBalanceHistogram,
                             eraseBalanceMaximum,
                             eraseBalanceMaxCnt);
    } else {
            ostringstream buffer;
            buffer << "\n\nunsupported histogram = " << histogram << " in rebuildSubTree1to3\n";
            throw runtime_error(buffer.str());
        }
#endif

#if defined(DEBUG_PRINT) && defined(EXTRA_PRINT)
        cout << "rebuildSubTree1to3: return node = ";
        KdTree<K>::printTuple(ptr->tuple, dim);
        cout << endl << endl;
#endif

        return ptr;
    }

    /*
     * Count the number of nodes in a subtree.     
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return the number of nodes
     */
private:
    size_t countNodes(KdNode<K>* const node) {

        // Count this node.
        size_t count = 1;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodes(node->ltChild);
        }
        if (node->gtChild != nullptr) {
            count += countNodes(node->gtChild);
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     */
private:
    void getSubTree(KdNode<K>* const node,
                    vector<KdNode<K>*>& kdNodes,
                    size_t& index) {

        // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTree(node->ltChild, kdNodes, index);
        }
        if (node->gtChild != nullptr) {
            getSubTree(node->gtChild, kdNodes, index);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node->height = 1;
        node->ltChild = node->gtChild = nullptr;
        kdNodes[index++] = node;
    }

    #ifdef ENABLE_1TO3

    /*
     * Build a subtree that contains 1 to 3 KdNode instances
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param nodeCount (IN) the number of nodes in the subtree
     * @param histogram (IN) specify a histogram to record statistics
     * @param dim (IN) the number of dimensions
     * @param p (IN) the leading dimension
     * 
     * return the root node of the subtree
     */
private:
    inline KdNode<K>* rebuildSubTreeSkipRoot1to3(KdNode<K>* const node,
                                                 size_t const nodeCount,
                                                 size_t const histogram,
                                                 size_t const dim,
                                                 signed_size_t const p) {

        // Allocate a sized vector of KdNode pointers, and walk the subtree
        // to assign to each vector element a pointer to a KdNode instance.
        vector<KdNode<K>*> kdNodes(nodeCount);
        size_t index = 0;
        getSubTreeSkipRoot(node, kdNodes, index);
        return rebuildSubTree1to3(node, kdNodes, histogram, dim, p);
    }

    /*
     * Count the number of nodes in a subtree but skip the root node. 
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * @param depth (IN) the depth in the subtree (default 0)
     * 
     * return the number of nodes
     */
private:
    size_t countNodesSkipRoot(KdNode<K>* const node,
                              size_t const depth = 0) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts recursively.
        if (node->ltChild != nullptr) {
            count += countNodesSkipRoot(node->ltChild, depth+1);
        }
        if (node->gtChild != nullptr) {
            count += countNodesSkipRoot(node->gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /*
     * Append the nodes from a subtree into a pre-sized vector
     * but skip the root node.     
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param kdNodes (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * @param depth (IN) the depth in the subtree (default 0)
     */
private:
    void getSubTreeSkipRoot(KdNode<K>* const node,
                            vector<KdNode<K>*>& kdNodes,
                            size_t& index,
                            size_t const depth = 0) {

       // Append the child nodes recursively.
        if (node->ltChild != nullptr) {
            getSubTreeSkipRoot(node->ltChild, kdNodes, index, depth+1);
        }
        if (node->gtChild != nullptr) {
            getSubTreeSkipRoot(node->gtChild, kdNodes, index, depth+1);
        }

        // Initialize this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node->height = 1;
            node->ltChild = node->gtChild = nullptr;
            kdNodes[index++] = node;
        }
    }

#endif // ENABLE_1TO3

    /*
     * Count and append the tuples of nodes from a subtree into a pre-sized vector.
     * Note that the subtree is traversed in order; hence, the tuples are sorted.   
     *
     * Calling parameters:
     * 
     * @param coordinates (MODIFIED) the vector
     * 
     * return the number of nodes
     */
public:
    size_t getSortedTree(vector<vector<K>>& coordinates) {

        size_t index = 0;
        return getSortedTree(KdTree<K>::root, coordinates, index);
    }

    /*
     * Count and append the tuples of nodes from a subtree into a pre-sized vector.
     * Note that the subtree is traversed in order; hence, the tuples are sorted.   
     *
     * Calling parameters:
     * 
     * @param node (IN) the root of the subtree
     * @param coordinates (MODIFIED) the vector
     * @param index (MODIFIED) the index where the node is stored
     * 
     * return the number of nodes
     */
private:
    size_t getSortedTree(KdNode<K>* const node,
                         vector<vector<K>>& coordinates,
                         size_t& index) {

        // Initialize the count.
        size_t count = 0;

        // Obtain counts from < child nodes and copy tuples recursively.
        if (node->ltChild != nullptr) {
            count += getSortedTree(node->ltChild, coordinates, index);
        }

        // Count this node and copy its tuple.
        ++count;
        for (size_t i = 0; i < coordinates[0].size(); ++i) {
            coordinates[index][i] = node->tuple[i];
        }
        ++index;

        // Obtain counts from the > child nodes and copy tuples recursively.
        if (node->gtChild != nullptr) {
            count += getSortedTree(node->gtChild, coordinates, index);
        }

        return count;
    }

    /*
     * Determine whether a subtree is balanced.
     *
     * Calling parameter:
     * 
     * @param node (IN) the root of the subtree
     * 
     * return true if the subtree is balanced; otherwise, false
     */
public:
    inline static bool isBalanced(KdNode<K>* const node) {

        // Get and order the heights at the child nodes.
        size_t const ltHeight = getHeight(node->ltChild);
        size_t const gtHeight = getHeight(node->gtChild);
        size_t const loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        size_t const hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

#ifdef AVL_BALANCE
        // AVL balancing.
        if ( (hiHeight - loHeight) > HEIGHT_DIFF ) {
            return false;
        } else {
            return true;
        }
#else
        // Red-black balancing. Does the low child exist?
        if (loHeight == 0) {
            // No, the low child does not exist, so test the
            // balance as for a standard AVL tree wherein the
            // difference in child heights must not exceed
            // HEIGHT_DIFF, for which the default value is 1.
            if (hiHeight > HEIGHT_DIFF) {
                return false;
            } else {
                return true;
            }
        } else {
            // Yes, the low child exists, so test the balance
            // as for a red-black tree wherein the height at
            // the high child may be up to twice the height at
            // the low child.
            if ( hiHeight > (loHeight << 1) ) {
                return false;
            } else {
                return true;
            }
        }
#endif

    }

    /*
     * Recompute the height at the KdNode instance.
     *
     * Calling parameter:
     * 
     * @param node (IN) the KdNode instance
     * 
     * @return the recomputed height at the Kdnode instance
     */
public:
    inline static size_t computeHeight(KdNode<K>* const node) {

        return 1 + ( (getHeight(node->ltChild) > getHeight(node->gtChild))
                     ? getHeight(node->ltChild) : getHeight(node->gtChild) );

    }

    /*
     * Return the subtree height at the KdNode instance.
     *
     * Calling parameter:
     *
     * @param node (IN) the KdNode instance
     * 
     * @return the height at an existent node; otherwise, 0
     */
public:
    inline static size_t getHeight(KdNode<K>* const node) {
        if (node == nullptr) {
            return 0;
        }
        return node->height;
    }

};

#endif // KD_TREE_DYNAMIC_H


==> anc/C++/kdtree/kdTreeHeapSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_TREE_HEAP_SORT_H
#define KD_TREE_HEAP_SORT_H

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/*
 * The NearestNeighborHeap class implements a fixed length heap of both containing both a KdNode and Euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the heap it is unconditionally placed in
 * the heap until the heap is full.  After the heap is full, a KdNode is added to the heap only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the heap; and in that
 * case, the current farthest KdNode and distance are removed from the heap to make room for it.
 *
 * The heap is maintained in two corresponding fixed length vectors, one for the KdNodes and one for the distance to
 * the query point.  These vectors are stored in order of decreasing distance.  When a new node is added, regardless
 * of whether or not the heap is full, a heap sort is done to place the new KdNode in the proper order in the heap.
 * Hence, the farthest KdNode is always at the top of the heap (index 1).
 *
 * For a discussion of heap sort and a priority queue implemented via a heap, see Section 2.4 "Priority Queues"
 * pp. 308-335 in "Algorithms Fourth Edition" by Robert Sedgewick and Kevin Wayne, Addison-Wesley, 2011.
 */
template <typename K>
class NearestNeighborHeap {
public:
  vector<K> query; // query point for which nearest neighbors will be found
  vector<bool> enable;
  signed_size_t reqDepth; // requested number of nearest neighbors
  vector<KdNode<K>* > nodes; // vector of pointers to KdNodes that are the nearest neighbors
  vector<double> dists; // vector of squared distances
  signed_size_t curDepth; // number of nearest nodes/distances on the heap

  /*
   * Constructor that enables distance test on all dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable.assign(query.size(), true);
  }
  
  /*
   * Constructor that enables distance test for only specified dimensions
   *
   * Calling parameters:
   *
   * query - a vector that defines the query point
   * numNeighbors - the number of nearest neighbors desired
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  NearestNeighborHeap(vector<K> const& query, signed_size_t numNeighbors, vector<bool> const& enable) {
    this->nodes.resize(numNeighbors + 1, nullptr); // heap of KdNode* (address 0 is unused)
    this->dists.resize(numNeighbors + 1, 0); // corresponding heap of distances (initialized to 0)
    this->reqDepth = numNeighbors;
    this->curDepth = 0;
    this->query = query;
    this->enable = enable;
  }

  /*
   * Swap two elements in the heap.
   *
   * Calling parameters:
   *
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  void swap(signed_size_t const i,
            signed_size_t const j) {
    
    double const tempDist = dists[i];
    auto const tempNode = nodes[i];
    dists[i] = dists[j];
    nodes[i] = nodes[j];
    dists[j] = tempDist;
    nodes[j] = tempNode;
  }

  /*
   * Allow an element to rise upward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void rise(signed_size_t const kk) {

    signed_size_t k = kk;
    while (k > 1 && dists[k/2] < dists[k]) {
      swap(k/2, k);
      k = k/2;
    }
  }
  /*
   * Allow an element to fall downward through the heap.
   *
   * Calling parameter:
   *
   * kk - the index of the element
   */
private:
  void fall(signed_size_t const kk) {

    signed_size_t k = kk;
    while (2*k <= curDepth) {
      signed_size_t j = 2*k;
      if (j < curDepth && dists[j] < dists[j+1]) {
        ++j;
      }
      if (dists[k] >= dists[j]) {
        break;
      }
      swap(k, j);
      k = j;
    }
  }

  /*
   * Remove the top element of the heap and re-order the remaining elements.
   *
   * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
   */
public:
  pair<double, KdNode<K>*> removeTop() {
    pair<double, KdNode<K>*> returnPair = make_pair(dists[1], nodes[1]);
    swap(1, curDepth--);
    nodes[curDepth+1] = nullptr;
    fall(1);
    return returnPair;
  }
  
  /*
   * Add a new KdNode to the NearestNeighborHeap if its distance to the
   * query point is less than curMaxDistance.
   *
   * Calling parameter:
   *
   * node - KdNode to potentially add to the heap
   */
public:
  void add(KdNode<K>* const node) {
    // Find the distance by subtracting the query from the tuple and
    // calculating the sum of the squared distances. Conversion from
    // type K to double avoids the possibility of integer overflow
    // but may result in loss of precision, because a double has a
    // 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
    double dist2 = 0;
    for (size_t i = 0; i < query.size(); ++i) {
      // Add the squared coordinate distance only if the dimension is enabled.
      if (enable[i]) {
        double const dist = static_cast<double>(node->tuple[i] - query[i]);
        dist2 += dist * dist;
      }
    }
    // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
    if (!heapFull()) {
      dists[++curDepth] = dist2;
      nodes[curDepth] = node;
      rise(curDepth);
    }
    // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
    else if (dist2 < curMaxDist()) {
      dists[1] = dist2;
      nodes[1] = node;
      fall(1);
    }
    return;
  }

  /* Return the current maximum distance, i.e., dists[1] */
public:
  double curMaxDist() {
    return dists[1];
  }

  /* Return true if the heap is full. */
public:
  bool heapFull() {
    return curDepth >= reqDepth;
  }

  /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
public:
  signed_size_t heapDepth() {
    return curDepth;
  }

}; // class NearestNeighborHeap

#endif // KD_TREE_HEAP_SORT_H


==> anc/C++/kdtree/kdTreeKnlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D PREALLOCATE - If defined, all instances of KdNodes and all tuple arrays are
 *                  allocated en masse within vectors instead of being allocated
 *                  individually. This decreases the time required to allocate and
 *                  deallocate the KdNode instances and tuple arrays.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_TREE_KNLOGN_H
#define KD_TREE_KNLOGN_H

/* A cutoff for using multiple threads in buildKdTree */
#ifndef KNLOGN_CUTOFF
#define KNLOGN_CUTOFF (4096)
#endif

#include "kdTree.h"

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/* The KdTreeKnlogn class provides static factory functions. */
template <typename K>
class KdTreeKnlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_TREE_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
  * p - the leading dimension
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<KdNode<K>*>& kdNodes,
                                 size_t const dim,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t const p) {

    // Allocate the and initialize the references arrays including one additional array.
    size_t const numDimensions = dim;
    size_t const numberOfNodes = kdNodes.size();
    K*** references = new K**[numDimensions + 1];
    for (size_t i = 0; i < numDimensions + 1; ++i) {
      references[i] = new K*[kdNodes.size()];
    }

    // Create a KdTree instance.
    auto tree = new KdTree<K>(numDimensions, numberOfNodes);

    // Don't allocate tuples arrays for the pth references array
    // (where p is the leading dimension) instead of the first
    // references array to permit KdTreeDynamic::balanceSubtree
    // to build a sub-tree whose root node has a non-zero
    // partition coordinate.
    //
    // Copy pointers from the KdNode instances of the kdNodes array.
    // These pointers will be re-ordered by the MergeSort member
    // functions and then copied back to the kdNode instances by the
    // KdNode::getKdNode function. For this case where KD_TREE_DYNAMIC_H
    // is defined, the tuples will be deallocated by the ~KdNode destructor
    // when a KdNode instance is deleted from the dynamic k-d tree.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[p][i] = kdNodes[i]->tuple;
    }

    // Sort the pth references array using multiple threads, where p
    // is the leading dimension. Importantly, or compatibility with the
    // permutation vector initialized below, use the pth dimension as
    // the leading key of the super key. Also, only the pth references
    // array has been populated with K arrays.
    MergeSort<K>::mergeSortReferenceAscending(references[p], references[numDimensions],
                                              0, kdNodes.size() - 1,
                                              p, numDimensions, maximumSubmitDepth, 0);

    // For a dynamic k-d tree, it is unnecessary remove duplicate coordinates,
    // so only specify the end index.
    signed_size_t const end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_TREE_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // first create an array the tracks which reference array contains each coordinate.
    // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
    // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
    std::vector<signed_size_t> current(numDimensions + 1);
    for(size_t i = 0;  i <= numDimensions; ++i) {
      current[i] = i;
    }
    std::vector<signed_size_t> indices(numDimensions + 2);

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate, and a 'verifyPermutation'
    // vector to specify permutation of the partition coordinate for verifyKdTree.
    vector< vector<signed_size_t> > permutation(maxDepth, vector<signed_size_t>(numDimensions + 2));

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (signed_size_t depth = 0; depth < maxDepth; ++depth) {
      signed_size_t p0 = (depth + p) % numDimensions;
      // The last entry of the indices vector contains the partition coordinate.
      indices[numDimensions + 1] = p0;
      // The penultimate entry of the indices vector specifies the source reference array.
      indices[numDimensions] = current[p0];
      // The first entry of the indices vector specifies the temporary reference array.
      indices[0] = current[numDimensions];
      size_t k = 1;
      // do the partitioning swaps
      for (size_t i = 1;  i < numDimensions; ++i) {
        size_t j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
        indices[k] = current[j];  // write the reference index for that coordinate to the indices array
        swap(current, numDimensions, j);  // this keeps track of where the coordinate will have been have been swapped to.
        ++k;
      }
      permutation[depth] = indices;  // write the index array to he current level of the permutation array
    }

    // Build the k-d tree with multiple threads if possible.
    tree->root = buildKdTree(references, permutation, kdNodes, 0, end, maximumSubmitDepth, 0);

    // Delete the references arrays but not the tuples arrays that they point to.
    for (size_t i = 0; i < numDimensions + 1; ++i) {
      delete[] references[i];
    }
    delete[] references;

    // Return the pointer to the k-d tree.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime, deallocateTime, unsortTime - execution times
   * p - optional leading dimension, aka partition coordnate (default 0)
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<vector<K>>& coordinates,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t& numberOfNodes,
                                 double& allocateTime,
                                 double& sortTime,
                                 double& removeTime,
                                 double& kdTime,
                                 double& verifyTime,
                                 double& deallocateTime,
                                 double& unsortTime) {

    // Allocate and initialize the references arrays including one additional array.
    auto beginTime = steady_clock::now();
    size_t const numDimensions = coordinates[0].size();
    K*** references = new K**[numDimensions + 1];
    for (size_t i = 0; i < numDimensions + 1; ++i) {
      references[i] = new K*[coordinates.size()];
    }

    // Create a KdTree instance.
    auto tree = new KdTree<K>(numDimensions, numberOfNodes);

#ifndef PREALLOCATE
    // Allocate tuple arrays for the first references array.
    // Each tuple array will be deallocated by either the
    // KdNode::removeDuplicates function or the ~KdNode destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = new K[numDimensions];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
   }
#else
    // Allocate a tuple vector that comprises all tuple arrays and
    // assign individual tuple arrays to the first references array.
    // This vector will be deallocated by the ~KdTree destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    tree->tuples = new vector<K>(numDimensions * coordinates.size());
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = &(*(tree->tuples)).data()[numDimensions * i];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
    }
#endif

    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references array using multiple threads. Importantly,
    // for compatibility with the permutation vector initialized below,
    // use the first dimension as the leading key of the super key. Also,
    // only the first references array has been populated with K arrays.
    beginTime = steady_clock::now();
    MergeSort<K>::mergeSortReferenceAscending(references[0], references[numDimensions],
                                              0, coordinates.size() - 1,
                                              0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through
    // either the first or the pth reference array. The following #ifdef
    // is redundant, assuming that this createKdTree function is called
    // with the optional p argument (whose default value is 0) only when
    // KD_TREE_DYNAMIC_H is defined.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K>::removeDuplicates(references[0], 0,
                                                          numDimensions, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    beginTime = steady_clock::now();

#ifndef PREALLOCATE
    // Allocate the kdNodes vector of pointers to KdNode instances
    // but only for references that have not been removed.
    // Allocate a KdNode instance for each entry in the kdNodes vector.
    vector<KdNode<K>*> kdNodes(end + 1);
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      kdNodes[i] = new KdNode<K>();
    }
#else
    // Allocate a vector of KdNode instances but only
    // for references that have not been removed.
    tree->kdNodes = new vector<KdNode<K>>(end + 1);
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_TREE_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute either the permutation of the reference array or
    // the partition coordinate upon each recursive call of the buildKdTree function
    // because both depend only on the depth of recursion, so they may be pre-computed.
    //
    // Because this vector is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
    // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference
    // array above using 0 as the leading key of the super key.
    //
    // Begin by creating an 'indices' vector.
    vector<signed_size_t> indices(numDimensions + 2);
    for (size_t i = 0; i < indices.size() - 1; ++i) {
      indices[i] = i;
    }

    // Create a 2D 'permutation' vector from the 'indices' vector to specify permutation
    // of the reference arrays and of the partition coordinate, and a 'verifyPermutation'
    // vector to specify permutation of the partition coordinate for verifyKdTree.
    vector< vector<signed_size_t> > permutation(maxDepth,
                                                vector<signed_size_t>(numDimensions + 2));
    vector<signed_size_t> permutationVerify(maxDepth);

    // Fill the permutation vector by calculating the permutation of the indices vector
    // and the the partition coordinate of the tuple at each depth in the tree.
    for (size_t i = 0; i < permutation.size(); ++i) {
      // The last entry of the indices vector contains the partition coordinate.
      // Add the leading dimension p to the pre-computed partition coordinate
      // (modulo the number of dimensions) to permit KdTreeDynamic::balanceSubtree
      // to build a sub-tree whose root node has a non-zero partition coordinate.
      indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
      // Swap the first and second to last elements of the indices vector.
      swap(indices, 0, numDimensions);
      // Copy the indices vector to one row of the permutation vector.
      permutation[i] = indices;
      // Swap the third and second to last elements of the indices vector.
      swap(indices, numDimensions - 1, numDimensions);
    }

    // Build the k-d tree with multiple threads if possible.
#ifdef PREALLOCATE
    tree->root = buildKdTree(references, permutation, tree->kdNodes, 0, end, maximumSubmitDepth, 0);
#else
    tree->root = buildKdTree(references, permutation, kdNodes, 0, end, maximumSubmitDepth, 0);
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutationVerify, numDimensions,
                                             maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Delete the references arrays but not the tuples arrays that they point to.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < numDimensions + 1; ++i) {
      delete[] references[i];
    }
    delete[] references;

    // If PREALLOCATE is undefined, clear the kdNodes vector in order to measure
    // its deallocation time. Do not deallocate the KdNode instances to which it
    // points because they will be deallocated recursively by the ~KdNode destructor.

#ifndef PREALLOCATE
    kdNodes.clear();
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    deallocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // The unsort time is measured only for the Yu Cao algorithm.
    unsortTime = 0.0;

    // Return the pointer to the k-d tree.
    return tree;
  }

  /*
   * The buildKdTree function builds a k-d tree by recursively partitioning
   * the reference arrays and adding KdNodes to the tree.  These arrays
   * are permuted cyclically for successive levels of the tree in
   * order that sorting occur in the order x, y, z, w...
   *
   * Calling parameters:
   *
   * references - a K*** of references to each of the (x, y, z, w...) tuples
   * permutation - a vector<vector<signed_size_t>> that indicates permutation of the reference arrays
   * kdNodes - a vector<KdNode<K>>* if PREALLOCATE is defined and KD_TREE_DYNAMIC_h is undefined
   *         - a vector<KdNode<K>*> if PREALLOCATE is undefined or KD_TREE_DYNAMIC_H is defined
   * start - start element of the reference array
   * end - end element of the reference array
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
private:
  static KdNode<K>* buildKdTree(K*** const references,
                                const vector<vector<signed_size_t>>& permutation,
#if !defined(PREALLOCATE) || defined(KD_TREE_DYNAMIC_H)
                                const vector<KdNode<K>*>& kdNodes,
#else
                                vector<KdNode<K>>* const kdNodes,
#endif
                                signed_size_t const start,
                                signed_size_t const end,
                                signed_size_t const maximumSubmitDepth,
                                signed_size_t const depth) {

    KdNode<K>* node = nullptr;

    // The partition permutes as x, y, z, w... and specifies the leading dimension of the key.
    signed_size_t const p = permutation[depth][permutation[0].size() - 1];

    // Get the number of dimensions.
    signed_size_t const dim = permutation[0].size() - 2;

    // Obtain the reference array that corresponds to the most significant key.
    auto const reference = references[permutation[depth][dim]];

    if (end == start) {

      // Only one reference was passed to this function, so add it to the tree.
      node = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two references were passed to this function in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child.
      node = KdNode<K>::getKdNode(reference, kdNodes, start);
      node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
      node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end == start + 2) {

      // Three references were passed to this function in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = KdNode<K>::getKdNode(reference, kdNodes, start + 1);
      node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, start);
      node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this function, so the
      // median element of the reference array is chosen as the tuple
      // about which the other reference arrays will be partitioned
      // Avoid overflow when computing the median.  Note that a < child
      // and a > child will always exist for this case.
      signed_size_t const median = start + ((end - start) / 2);

      // Store the median element of the reference array in a new KdNode.
      node = KdNode<K>::getKdNode(reference, kdNodes, median);

      // Build both branches with child threads at as many levels of the tree
      // as possible.  Create the child threads as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < KNLOGN_CUTOFF) {

        // No, child threads are not available, so one thread will be used.
        // Initialize startIndex=1 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation[depth][0]];
          auto const tmp = references[permutation[depth][1]];
          for (int i = start; i <= end; ++i) {
            dst[i] = reference[i];
          }
          // Sort the lower half of references[permut[0]] with the current thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          MergeSort<K>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1, dim,
                                                    maximumSubmitDepth, depth + 1);
          // Sort the upper half of references[permut[0]] with the current thread.
          MergeSort<K>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1, dim,
                                                    maximumSubmitDepth, depth + 1);
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        auto const tuple = node->tuple;
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation[depth][i]];
          auto const dst = references[permutation[depth][i-1]];

          // Fill the lower and upper halves of one reference array
          // in ascending order with the current thread.
          for (signed_size_t j = start, lower = start - 1, upper = median; j <= end; ++j) {
            auto const src_j = src[j];
            auto const compare = MergeSort<K>::superKeyCompare(src_j, tuple, p, dim);
            if (compare < 0) {
              dst[++lower] = src_j;
            }
            else if (compare > 0) {
              dst[++upper] = src_j;
            }
          }
        }

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(references, permutation, kdNodes, start, median - 1,
                                    maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, kdNodes, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

      } else {

        // Yes, child threads are available, so two threads will be used.
        // Initialize endIndex=0 so that the 'for' loop that partitions the
        // reference arrays will partition a number of arrays equal to dim.
        signed_size_t startIndex = 1;

        // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
        // where permut is the permutation vector for this level of the tree.
        // Sort the two halves of references[permut[0]] with p+1 as the most
        // significant key of the super key. Use as the temporary array
        // references[permut[1]] because that array is not used for partitioning.
        // Partition a number of reference arrays equal to the tree depth because
        // those reference arrays are already sorted.
        if (depth < dim - 1) {
          startIndex = dim - depth;
          auto const dst = references[permutation[depth][0]];
          auto const tmp = references[permutation[depth][1]];
          // Copy and sort the lower half of references[permut[0]] with a child thread.
          // Ensure that the partition p cycles as x, y, z, w...
          signed_size_t p1 = (p + 1 < dim) ? p + 1 : 0;
          auto copyFuture =
            async(launch::async, [&] {
                                   for (int i = start; i <= median - 1; ++i) {
                                     dst[i] = reference[i];
                                   }
                                   MergeSort<K>::mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                                                             dim, maximumSubmitDepth, depth);
                                 });

          // Copy and sort the upper half of references[permut[0]] with the current thread.
          for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
          }
          MergeSort<K>::mergeSortReferenceAscending(dst, tmp, median + 1, end, p1,
                                                    dim, maximumSubmitDepth, depth);

          // Wait for the child thread to finish execution.
          try {
            copyFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for copy future in buildKdTree\n");
          }
        }

        // Create a copy of the node->tuple array so that the current thread
        // and the child thread do not contend for read access to this array.
        auto const tuple = node->tuple;
        vector<K> point(dim);
        for (signed_size_t i = 0; i < dim; ++i) {
          point[i] = tuple[i];
        }

        // Partition the reference arrays specified by 'startIndex' in
        // a priori sorted order by comparing super keys.  Store the
        // result from references[permut[i]]] in references[permut[i-1]]
        // where permut is the permutation vector for this level of the
        // tree, thus permuting the reference arrays. Skip the element
        // of references[permut[i]] that equals the tuple that is stored
        // in the new KdNode.
        for (signed_size_t i = startIndex; i < dim; ++i) {
          // Specify the source and destination reference arrays.
          auto const src = references[permutation[depth][i]];
          auto const dst = references[permutation[depth][i-1]];

          // Fill one reference array in ascending order with a child thread.
          auto partitionFuture =
            async(launch::async, [&] {
                                  for (signed_size_t lower = start - 1, upper = median, j = start; j <= median; ++j) {
                                    auto const src_j = src[j];
                                    auto const compare = MergeSort<K>::superKeyCompare(src_j, point.data(), p, dim);
                                    if (compare < 0) {
                                      dst[++lower] = src_j;
                                    }
                                    else if (compare > 0) {
                                      dst[++upper] = src_j;
                                    }
                                  }
                                });

          // Simultaneously fill the same reference array in descending order with the current thread.
          for (signed_size_t lower = median, upper = end + 1, k = end; k > median; --k) {
            auto const src_k = src[k];
            auto const compare = MergeSort<K>::superKeyCompare(src_k, tuple, p, dim);
            if (compare < 0) {
              dst[--lower] = src_k;
            }
            else if (compare > 0) {
              dst[--upper] = src_k;
            }
          }

          // Wait for the child thread to finish execution.
          try {
            partitionFuture.get();
          }
          catch (exception const& e) {
            throw runtime_error("\n\ncaught exception for partition future in buildKdTree\n");
          }
        }

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async,
                                 buildKdTree,
                                 references,
                                 ref(permutation),
                                 ref(kdNodes),
                                 start,
                                 median - 1,
                                 maximumSubmitDepth,
                                 depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(references, permutation, kdNodes, median + 1, end,
                                    maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }
#ifdef KD_TREE_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
             << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The swap function swaps two vector elements.
   *
   * Calling parameters:
   *
   * a - the vector
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline static void swap(vector<signed_size_t>& a,
                          signed_size_t const i,
                          signed_size_t const j) {
    
    signed_size_t const t = a[i];
    a[i] = a[j];
    a[j] = t;
  }

}; // class KdTreeKnlogn

#endif // KD_TREE_KNLOGN_H


==> anc/C++/kdtree/kdTreeMergeSort.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef KD_TREE_MERGE_SORT_H
#define KD_TREE_MERGE_SORT_H

/* A cutoff for switching from merge sort to insertion sort in KdNode::mergeSort* */
#ifndef INSERTION_SORT_CUTOFF
#define INSERTION_SORT_CUTOFF (15)
#endif

/* A cutoff for switching from 1 to 2 threads to merge reference arrays in KdNode::mergeSort* */
#ifndef MERGE_CUTOFF
#define MERGE_CUTOFF (4096)
#endif

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

/* The merge sort functions */
template <typename K>
class MergeSort {

  /*
   * The superKeyCompare function compares two K arrays in all k dimensions,
   * and uses the sorting or partition coordinate as the most significant dimension.
   *
   * Calling parameters:
   *
   * a - a K *
   * b - a K *
   * p - the most significant dimension
   * dim - the number of dimensions
   *
   * returns a K result of comparing two K arrays
   */
public:
  inline
  static K superKeyCompare(K const* const a,
                           K const* const b,
                           signed_size_t const p,
                           signed_size_t const dim) {
    
    // Typically, this first calculation of diff will be non-zero and bypass the 'for' loop.
    K diff = a[p] - b[p];
    for (signed_size_t i = 1; diff == 0 && i < dim; ++i) {
      signed_size_t r = i + p;
      // A fast alternative to the modulus operator for (i + p) < 2 * dim.
      r = (r < dim) ? r : r - dim;
      diff = a[r] - b[r];
    }
    return diff;
  }

  /*
   * The following four merge sort functions are adapted from the mergesort function that is shown
   * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   * That elegant implementation of the merge sort algorithm eliminates the requirement to test
   * whether the upper and lower halves of an auxiliary array have become exhausted during the
   * merge operation that copies from the auxiliary array to a result array.  This elimination is
   * made possible by inverting the order of the upper half of the auxiliary array and by accessing
   * elements of the upper half of the auxiliary array from highest address to lowest address while
   * accessing elements of the lower half of the auxiliary array from lowest address to highest
   * address.
   *
   * The following four merge sort functions also implement two suggestions from p. 275 of Robert
   * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
   * first suggestion is to replace merge sort with insertion sort when the size of the array to
   * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
   * auxiliary array prior to the merge step of the algorithm by implementing two versions of
   * merge sort and by applying some "recursive trickery" to arrange that the required result is
   * returned in an auxiliary array by one version and in a result array by the other version.
   * The following four merge sort methods build upon this suggestion and return their result in
   * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
   * "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
   *
   * During multi-threaded execution, the upper and lower halves of the result array may be filled
   * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
   * result array is filled by accessing elements of the upper half of the auxiliary array from highest
   * address to lowest address while accessing elements of the lower half of the auxiliary array from
   * lowest address to highest address, as explained above for elimination of the test for exhaustion.
   * The upper half of the result array is filled by addressing elements from the upper half of the
   * auxiliary array from lowest address to highest address while accessing the elements from the lower
   * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
   * of the result array, there is no requirement to test for exhaustion provided that the upper half
   * of the result array never comprises more elements than the lower half of the result array.  This
   * provision is satisfied by computing the median address of the result array as shown below for
   * all four merge sort methods.
   *
   * The mergeSortReferenceAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a K ** that represents the array of (x, y, z, w...) coordinates to sort
   * temporary - a K ** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
public:
  static void mergeSortReferenceAscending(K ** const reference,
                                          K ** const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i], temporary[j], p, dim) < 0) ? temporary[i++] : temporary[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in ascending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceAscending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  reference[k] =
                                    (superKeyCompare(temporary[i], temporary[j], p, dim) <= 0)
                                    ? temporary[i++] : temporary[j--];
                                }
                              });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i], temporary[j], p, dim) > 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceAscending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        K * const tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j - 1], tmp, p, dim) > 0; --j) {
          reference[j] = reference[j - 1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortReferenceDescending function recursively subdivides the reference array then
   * merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a K ** that represents the array of (x, y, z, w...) coordinates to sort
   * temporary - a K ** temporary array from which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortReferenceDescending(K ** const reference,
                                           K ** const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the temporary array in descending order.
        mergeSortTemporaryDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the temporary array in ascending order and merge them into
        // the reference array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          reference[k] =
            (superKeyCompare(temporary[i], temporary[j], p, dim) > 0) ? temporary[i++] : temporary[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the temporary array in descending order.
        auto sortFuture = async(launch::async, mergeSortTemporaryDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the temporary array in ascending order.
        mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortReferenceDescending\n");
        }

        // Compare the results in the temporary array in ascending order with a child thread
        // and merge them into the lower half of the reference array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  reference[k] =
                                    (superKeyCompare(temporary[i], temporary[j], p, dim) >= 0)
                                    ? temporary[i++] : temporary[j--];
                                }
                              });

        // And simultaneously compare the results in the temporary array in descending order with the
        // current thread and merge them into the upper half of the reference array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          reference[k] =
            (superKeyCompare(temporary[i], temporary[j], p, dim) < 0) ? temporary[i--] : temporary[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortReferenceDescending\n");
        }
      }
    } else {

      // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
      // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
      for (signed_size_t i = low + 1; i <= high; ++i) {
        K * const tmp = reference[i];
        signed_size_t j;
        for (j = i; j > low && superKeyCompare(reference[j - 1], tmp, p, dim) < 0; --j) {
          reference[j] = reference[j - 1];
        }
        reference[j] = tmp;
      }
    }
  }

  /*
   * The mergeSortTemporaryAscending function recursively subdivides the reference array then
   * merges the elements in ascending order and leaves the result in the temporary array.
   *
   * Calling parameters:
   *
   * reference - a K ** that represents the array of (x, y, z, w...) coordinates to sort
   * temporary - a K ** temporary array into which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryAscending(K ** const reference,
                                          K ** const temporary,
                                          signed_size_t const low,
                                          signed_size_t const high,
                                          signed_size_t const p,
                                          signed_size_t const dim,
                                          signed_size_t const maximumSubmitDepth,
                                          signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in ascending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i], reference[j], p, dim) < 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in ascending order.
        auto sortFuture = async(launch::async, mergeSortReferenceAscending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryAscending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in ascending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  temporary[k] =
                                    (superKeyCompare(reference[i], reference[j], p, dim) <= 0)
                                    ? reference[i++] : reference[j--];
                                }
                              });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in ascending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i], reference[j], p, dim) > 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryAscending\n");
        }
      }
    } else {

      // Here is John Robinson's implementation of insertion sort that sorts in ascending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j], temporary[i + 1], p, dim) > 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

  /*
   * The mergeSortTemporaryDescending function recursively subdivides the reference array
   * then merges the elements in descending order and leaves the result in the reference array.
   *
   * Calling parameters:
   *
   * reference - a K ** that represents the array of (x, y, z, w...) coordinates to sort
   * temporary - a K ** temporary array into which to copy sorted results;
   *             this array must be as large as the reference array
   * low - the start index of the region of the reference array to sort
   * high - the end index of the region of the reference array to sort
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the tree depth
   */
private:
  static void mergeSortTemporaryDescending(K ** const reference,
                                           K ** const temporary,
                                           signed_size_t const low,
                                           signed_size_t const high,
                                           signed_size_t const p,
                                           signed_size_t const dim,
                                           signed_size_t const maximumSubmitDepth,
                                           signed_size_t const depth) {

    if (high - low > INSERTION_SORT_CUTOFF) {

      // Avoid overflow when calculating the median.
      signed_size_t const mid = low + ((high - low) >> 1);

      // Subdivide the lower half of the array with a child thread at as many levels of subdivision as possible.
      // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.
      // Is a child thread available to subdivide the lower half of the reference array, and are there
      // sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < MERGE_CUTOFF) {

        // No, recursively subdivide the lower half of the reference array with the current
        // thread and return the result in the reference array in descending order.
        mergeSortReferenceDescending(reference, temporary, low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // Then recursively subdivide the upper half of the reference array with the current
        // thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Compare the results in the reference array in ascending order and merge them into
        // the temporary array in descending order.
        for (signed_size_t i = low, j = high, k = low; k <= high; ++k) {
          temporary[k] =
            (superKeyCompare(reference[i], reference[j], p, dim) > 0) ? reference[i++] : reference[j--];
        }

      }
      else {

        // Yes, a child thread is available, so recursively subdivide the lower half of the reference
        // array with a child thread and return the result in the reference array in descending order.
        auto sortFuture = async(launch::async, mergeSortReferenceDescending, reference, temporary,
                                low, mid, p, dim, maximumSubmitDepth, depth + 1);

        // And simultaneously, recursively subdivide the upper half of the reference array with
        // the current thread and return the result in the reference array in ascending order.
        mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          sortFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for sort future in mergeSortTemporaryDescending\n");
        }

        // Compare the results in the reference array in ascending order with a child thread
        // and merge them into the lower half of the temporary array in descending order.
        auto mergeFuture =
          async(launch::async, [&] {
                                for (signed_size_t i = low, j = high, k = low; k <= mid; ++k) {
                                  temporary[k] =
                                    (superKeyCompare(reference[i], reference[j], p, dim) >= 0)
                                    ? reference[i++] : reference[j--];
                                }
                              });

        // And simultaneously compare the results in the reference array in descending order with the
        // current thread and merge them into the upper half of the temporary array in descending order.
        for (signed_size_t i = mid, j = mid + 1, k = high; k > mid; --k) {
          temporary[k] =
            (superKeyCompare(reference[i], reference[j], p, dim) < 0) ? reference[i--] : reference[j++];
        }

        // Wait for the child thread to finish execution.
        try {
          mergeFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for merge future in mergeSortTemporaryDescending\n");
        }
      }
    } else {

      // Here is John Robinson's implementation of insertion sort that sorts in descending order
      // and leaves the result in the temporary array.
      temporary[high] = reference[high];
      signed_size_t i;
      signed_size_t j; // MUST be signed because it can decrement to -1
      for (j = high - 1; j >= low; --j) {
        for (i = j; i < high; ++i) {
          if (superKeyCompare(reference[j], temporary[i + 1], p, dim) < 0) {
            temporary[i] = temporary[i + 1];
          }
          else {
            break;
          }
        }
        temporary[i] = reference[j];
      }
    }
  }

}; // class MergeSort

#endif // KD_TREE_MERGE_SORT_H


==> anc/C++/kdtree/kdTreeNlogn.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D PREALLOCATE - If defined, all instances of KdNodes and all tuple arrays are
 *                  allocated en masse within vectors instead of being allocated
 *                  individually. This decreases the time required to allocate and
 *                  deallocate the KdNode instances and tuple arrays.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to
 *                                 insertion sort in KdTree::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from 1 to 2 threads to calculate the median
 *                      in the KdTree::partition function (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from 1 to 2 threads to find the index of
 *                     the calculated median in KdTree::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 */

#ifndef KD_TREE_NLOGN_H
#define KD_TREE_NLOGN_H

/* A cutoff for using multiple threads in buildKdTree */
#ifndef NLOGN_CUTOFF
#define NLOGN_CUTOFF (4096)
#endif

/* A cutoff for switching from median of medians to insertion sort in KdNode::partition */
#ifndef MEDIAN_OF_MEDIANS_CUTOFF
#define MEDIAN_OF_MEDIANS_CUTOFF (15)
#endif

/* A cutoff for switching from 1 to 2 threads to calculate the median in KdNode::partition */
#ifndef MEDIAN_CUTOFF
#define MEDIAN_CUTOFF (16384)
#endif

/* A cutoff for switching from 1 to 2 threads to find the index of the median in KdNode::partition */
#ifndef INDEX_CUTOFF
#define INDEX_CUTOFF (1073741824) // =2^30 to disable switching to 2 threads
#endif

#include "kdTree.h"

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/* The KdTreeNlogn class provides static factory functions. */
template <typename K>
class KdTreeNlogn
{
  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   * This version of createKdTree is called from the KdTreeDynamic::rebuildSubtree function.
   *
   * Calling parameters:
   *
   * kdNodes - a vector<KdNode<K>*> whose KdNodes store the (x, y, z, w...) coordinates
   * dim - the number of dimensions (required when KD_TREE_DYNAMIC_H is defined)
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * p - the leading dimension
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<KdNode<K>*>& kdNodes,
                                 size_t const dim,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t const p) {

    // Allocate and initialize two references arrays.
    size_t const numDimensions = dim;
    size_t const numberOfNodes = kdNodes.size();
    K*** references = new K**[2];
    for (size_t i = 0; i < 2; ++i) {
      references[i] = new K*[kdNodes.size()];
    }

    // Create a KdTree instance.
    auto tree = new KdTree<K>(numDimensions, numberOfNodes);

    // Don't allocate tuples arrays for the first references array.
    // Instead, copy pointers from the KdNode instances of the kdNodes
    // array. These pointers will be re-ordered by the KdTree::partition
    // function and then copied back to the kdNode instances by the
    // KdNode::getKdNode function. For this case where KD_TREE_DYNAMIC_H
    // is defined, the tuples will be deallocated by the ~KdNode destructor
    // when a KdNode instance is deleted from the dynamic k-d tree.
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      references[0][i] = kdNodes[i]->tuple;
    }

    // For a dynamic k-d tree, it is unnecessary to sort the first references
    // array and remove duplicate coordinates, so merely specify the end index.
    signed_size_t end = kdNodes.size() - 1;

    // Determine the maximum depth of the k-d tree, which is or log2( kdNodes.size() ),
    // assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = kdNodes.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    //
    // Add the leading dimension p to the pre-computed partition coordinate (modulo
    // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
    // a sub-tree whose root node has a non-zero partition coordinate.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = (i + p) % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
    // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
    tree->root = buildKdTree(references[0], references[1], permutation, kdNodes, 0, end,
                             kdNodes.size(), numDimensions, maximumSubmitDepth, 0);

    // Delete the references arrays but not the tuples arrays that they point to.
    for (size_t i = 0; i < 2; ++i) {
      delete[] references[i];
    }
    delete[] references;

    // Return the pointer to the k-d tree.
    return tree;
  }

  /*
   * The createKdTree function performs the necessary initialization then calls the buildKdTree function.
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime, deallocateTime, unsortTime - execution times
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<vector<K>>& coordinates,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t& numberOfNodes,
                                 double& allocateTime,
                                 double& sortTime,
                                 double& removeTime,
                                 double& kdTime,
                                 double& verifyTime,
                                 double& deallocateTime,
                                 double& unsortTime) {

    // Allocate and initialize two references arrays.
    auto beginTime = steady_clock::now();
    size_t const numDimensions = coordinates[0].size();
    K*** references = new K**[2];
    for (size_t i = 0; i < 2; ++i) {
      references[i] = new K*[coordinates.size()];
    }

    // Create a KdTree instance.
    auto tree = new KdTree<K>(numDimensions, numberOfNodes);

#ifndef PREALLOCATE
    // Allocate tuple arrays for the first references array.
    // Each tuple array will be deallocated by either the
    // KdNode::removeDuplicates function or the ~KdNode destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = new K[numDimensions];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
    }
#else
    // Allocate a tuple vector that comprises all tuple arrays and
    // assign individual tuple arrays to the first references array.
    // This vector will be deallocated by the ~KdTree destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    tree->tuples = new vector<K>(numDimensions * coordinates.size());
    for (size_t i = 0; i < coordinates.size(); ++i) {
      references[0][i] = &(*(tree->tuples)).data()[numDimensions * i];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
    }
#endif

    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first references array using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first references array is populated with tuple arrays.
    beginTime = steady_clock::now();
    MergeSort<K>::mergeSortReferenceAscending(references[0], references[1],
                                              0, coordinates.size() - 1,
                                              0, numDimensions,
                                              maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Remove references to duplicate coordinates via one pass through the first reference array.
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K>::removeDuplicates(references[0], 0,
                                                          numDimensions,
                                                          coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    beginTime = steady_clock::now();

#ifndef PREALLOCATE
    // Allocate the kdNodes vector of pointers to KdNode instances
    // but only for references that have not been removed.
    // Allocate a KdNode instance for each entry in the kdNodes vector.
    vector<KdNode<K>*> kdNodes(end + 1);
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      kdNodes[i] = new KdNode<K>();
    }
#else
    // Allocate a vector of KdNode instances but only
    // for references that have not been removed.
    tree->kdNodes = new vector<KdNode<K>>(end + 1);
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_TREE_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
    signed_size_t size = coordinates.size();
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = i % numDimensions;
    }

    // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
    // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.

#ifndef PREALLOCATE
    tree->root = buildKdTreePresorted(references[0], references[1], permutation, kdNodes, 0, end,
                                      coordinates.size(), numDimensions, maximumSubmitDepth);
#else
    tree->root = buildKdTreePresorted(references[0], references[1], permutation, tree->kdNodes, 0, end,
                                      coordinates.size(), numDimensions, maximumSubmitDepth);
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify the k-d tree and report the number of kdNodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutation, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Delete the references arrays but not the tuples arrays that they point to.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < 2; ++i) {
      delete[] references[i];
    }
    delete[] references;

    // If PREALLOCATE is undefined, clear the kdNodes vector in order to measure
    // its deallocation time. Do not deallocate the KdNode instances to which it
    // points because they will be deallocated recursively by the ~KdNode destructor.

#ifndef PREALLOCATE
    kdNodes.clear();
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    deallocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // The sort time is measured only for the O(kn log n) algorithm.
    sortTime = 0.0;

    // The unsort time is measured only for the Yu Cao algorithm.
    unsortTime = 0.0;

    // Return the pointer to the k-d tree.
    return tree;
  }

  /*
   * The  buildKdTree function builds a k-d tree by recursively partitioning the reference
   * array and adding KdNodes to the tree.  The super key to be used for partitioning is permuted
   * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
   * most significant portion of the super key.
   *
   * Calling parameters:
   *
   * reference - a K** of references to recursively partition via its K* (x, y, z, w...) tuples
   * temporary - a K** scratch array into which to copy references
   * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
   * kdNodes - a vector<KdNode<K>>* if PREALLOCATE is defined and KD_TREE_DYNAMIC_h is undefined
   *         - a vector<KdNode<K>*> if PREALLOCATE is undefined or KD_TREE_DYNAMIC_H is defined
   * start - start element of the reference array
   * end - end element of the reference array
   * size - the size of the reference array
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
private:
  static KdNode<K>* buildKdTree(K** const reference,
                                K** const temporary,
                                const vector<signed_size_t>& permutation,
#if !defined(PREALLOCATE) || defined(KD_TREE_DYNAMIC_H)
                                const vector<KdNode<K>*>& kdNodes,
#else
                                vector<KdNode<K>>* const kdNodes,
#endif
                                signed_size_t const start,
                                signed_size_t const end,
                                signed_size_t const size,
                                signed_size_t const dim,
                                signed_size_t const maximumSubmitDepth,
                                signed_size_t const depth) {

    KdNode<K>* node = nullptr;

    // The partition permutes as x, y, z, w... and specifies leading dimension of the key.
    signed_size_t const p = permutation[depth];

    if (end == start) {

      // Only one reference was passed to this method, so store it at this level of the tree.
      node = KdNode<K>::getKdNode(reference, kdNodes, start);
#ifdef KD_TREE_DYNAMIC_H
      node->height = 1;
#endif

    }
    else if (end == start + 1) {

      // Two references were passed to this method in unsorted order, so store the
      // start reference at this level of the tree and determine whether to store the
      // end reference as the < child or the > child.
      node = KdNode<K>::getKdNode(reference, kdNodes, start);
      if (MergeSort<K>::superKeyCompare(reference[start], reference[end], p, dim) > 0) {
        node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
        node->ltChild->height = 1;
        node->height = 2;
#endif
      }
      else {
        node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif
      }

    }
    else if (end == start + 2) {

      // Three references were passed to this method in unsorted order, so compare
      // the three references to determine which reference is the median reference.
      // Store the median reference at this level of the tree, store the smallest
      // reference as the < child and store the largest reference as the > child.
      signed_size_t mid = start + 1;
      if (MergeSort<K>::superKeyCompare(reference[start], reference[mid], p, dim) < 0) {
        // reference[start] < reference[mid]
        if (MergeSort<K>::superKeyCompare(reference[mid], reference[end], p, dim) < 0) {
          // reference[start] < reference[mid] < reference[end]
          node = KdNode<K>::getKdNode(reference, kdNodes, mid);
          node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, start);
          node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
        }
        else {
          // reference[start] < reference[mid]; reference[end] < reference[mid]
          if (MergeSort<K>::superKeyCompare(reference[start], reference[end], p, dim) < 0) {
            // reference[start] < reference[end] < reference[mid]
            node = KdNode<K>::getKdNode(reference, kdNodes, end);
            node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, start);
            node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, mid);
          }
          else {
            // reference[end] < reference[start] < reference[mid]
            node = KdNode<K>::getKdNode(reference, kdNodes, start);
            node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, end);
            node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, mid);
          }
        }
      }
      else {
        // reference[mid] < reference[start]
        if (MergeSort<K>::superKeyCompare(reference[start], reference[end], p, dim) < 0) {
          // reference[mid] < reference[start] < reference[end]
          node = KdNode<K>::getKdNode(reference, kdNodes, start);
          node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, mid);
          node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
        }
        else {
          // reference[mid] < reference[start]; reference[end] < reference[start]
          if (MergeSort<K>::superKeyCompare(reference[mid], reference[end], p, dim) < 0) {
            // reference[mid] < reference[end] < reference[start]
            node = KdNode<K>::getKdNode(reference, kdNodes, end);
            node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, mid);
            node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, start);
          }
          else {
            // reference[end] < reference[mid] < reference[start]
            node = KdNode<K>::getKdNode(reference, kdNodes, mid);
            node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, end);
            node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, start);
          }
        }
      }
#ifdef KD_TREE_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    }
    else if (end > start + 2) {

      // Four or more references were passed to this method, so calculate the offset
      // of the median element. partition the reference array about its median element,
      // which is the kth element as calculated below.  Note that a < child and
      // a > child will always exist for this case.
      signed_size_t const n = end - start + 1;
      signed_size_t const k = (n + 1) >> 1;

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree, and are
      // there sufficient array elements to justify spawning a child thread?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
          || end - start < NLOGN_CUTOFF) {

        // No, child threads are not available, so find the median element then
        // partition the reference array about it.  Store the median element
        // from the reference array in a new KdNode.
        signed_size_t const median = partition(reference, start, n, size, k, temporary, start, p, dim, false);
        node = KdNode<K>::getKdNode(reference, kdNodes, median);

        // Recursively build the < branch of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, kdNodes, start,
                                    median - 1, size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, kdNodes, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

      }
      else {

        // Yes, child threads are available, so find the median element then partition
        // the reference array about it.  Store the median element from the reference
        // array in a new KdNode.
        signed_size_t const median = partition(reference, start, n, size, k, temporary, start, p, dim, true);
        node = KdNode<K>::getKdNode(reference, kdNodes, median);

        // Recursively build the < branch of the tree with a child thread.
        auto buildFuture = async(launch::async,
                                buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                ref(kdNodes),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, kdNodes, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTree\n");
        }
      }
#ifdef KD_TREE_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K>::computeHeight(node);
#endif

    }
    else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
             << "  <  start = " << start << " in buildKdTree\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The buildKdTreePresorted function method builds a k-d tree by using
   * the median of the pre-sorted reference array to partition that array,
   * then calls the buildKdTree function to recursively partition the
   * reference array.
   *
   * Calling parameters:
   *
   * reference - a K** of references sorted by its K* (x, y, z, w...) tuples
   * temporary - a K** scratch array into which to copy references
   * permutation - a vector<signed_size_t> that indications permutation of the partition coordinate
   * kdNodes - a vector<KdNode<K>>* if PREALLOCATE is defined
   *           a vector<KdNode<K>*> if PREALLOCATE is undefined
   * start - start element of the reference array
   * end - end element of the reference array
   * size - the size of the reference array
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   *
   * returns: a KdNode pointer to the root of the k-d tree
   */
private:
  static KdNode<K>* buildKdTreePresorted(K** const reference,
                                         K** const temporary,
                                         const vector<signed_size_t>& permutation,
#ifndef PREALLOCATE
                                         const vector<KdNode<K>*>& kdNodes,
#else
                                         vector<KdNode<K>>* const kdNodes,
#endif
                                         signed_size_t const start,
                                         signed_size_t const end,
                                         signed_size_t const size,
                                         signed_size_t const dim,
                                         signed_size_t const maximumSubmitDepth) {

    KdNode<K>* node = nullptr;

    // It is assumed that the reference array has been pre-sorted using the x:y:z super key.
    signed_size_t const depth = 0;

    if (end == start) {

      // Only one reference was passed to this method, so store it at this level of the tree.
      node = KdNode<K>::getKdNode(reference, kdNodes, start);
#ifdef KD_TREE_DYNAMIC_H
      node->height = 1;
#endif

} else if (end == start + 1) {

      // Two references were passed to this method in sorted order, so store the start
      // element at this level of the tree and store the end element as the > child. 
      node = KdNode<K>::getKdNode(reference, kdNodes, start);
      node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
        node->gtChild->height = 1;
        node->height = 2;
#endif

} else if (end == start + 2) {

      // Three references were passed to this method in sorted order, so
      // store the median element at this level of the tree, store the start
      // element as the < child and store the end element as the > child.
      node = KdNode<K>::getKdNode(reference, kdNodes, start + 1);
      node->ltChild = KdNode<K>::getKdNode(reference, kdNodes, start);
      node->gtChild = KdNode<K>::getKdNode(reference, kdNodes, end);
#ifdef KD_TREE_DYNAMIC_H
      node->ltChild->height = node->gtChild->height = 1;
      node->height = 2;
#endif

    } else if (end > start + 2) {

      // Four or more references were passed to this method, so use the median element of
      // the pre-sorted reference array to partition that array. Note that a < child and
      // a > child will always exist for this case.
      signed_size_t const n = end - start + 1;
      signed_size_t const median = (n + 1) >> 1;
      node = KdNode<K>::getKdNode(reference, kdNodes, median);

      // Build the < branch of the tree with a child thread at as many levels of the
      // tree as possible.  Create the child thread as high in the tree as possible.
      // Are child threads available to build both branches of the tree?
      if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

        // No, child threads are not available, so recursively build the < branch
        // of the tree with the current thread.
        node->ltChild = buildKdTree(reference, temporary, permutation, kdNodes, start,
                                    median - 1, size, dim, maximumSubmitDepth, depth + 1);

        // Then recursively build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, kdNodes, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

      } else {

        // Yes, child threads are available, so recursively build the < branch
        // of the tree with a child thread.
        auto buildFuture = async(launch::async,
                                buildKdTree,
                                reference,
                                temporary,
                                ref(permutation),
                                ref(kdNodes),
                                start,
                                median - 1,
                                size,
                                dim,
                                maximumSubmitDepth,
                                depth + 1);

        // And simultaneously build the > branch of the tree with the current thread.
        node->gtChild = buildKdTree(reference, temporary, permutation, kdNodes, median + 1,
                                    end, size, dim, maximumSubmitDepth, depth + 1);

        // Wait for the child thread to finish execution.
        try {
          node->ltChild = buildFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for build future in buildKdTreePresorted\n");
        }
      }
#ifdef KD_TREE_DYNAMIC_H
      // Compute the height at this node as the recursion unwinds.
      node->height = KdTreeDynamic<K>::computeHeight(node);
#endif

    } else if (end < start) {

      // This is an illegal condition that should never occur, so test for it last.
      ostringstream buffer;
      buffer << "\n\nerror has occurred at depth = " << depth << " : end = " << end
            << "  <  start = " << start << " in buildKdTreePresorted\n";
      throw runtime_error(buffer.str());

    }

    // Return the pointer to the root of the k-d tree.
    return node;
  }

  /*
   * The partition function partitions an array of references to (x,y,z,w...)
   * tuples about its kth element and returns the array index of the kth element.
   * It implements the algorithm described by Manuel Blum, et al. in "Time Bounds
   * for Selection" in the Journal of Computer and System Sciences, 7:448-461, 1973.
   *
   * See also https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
   * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
   *
   * a - array of references to the (x,y,z,w...) coordinates
   * start - the start index for the elements to be considered
   * n - the number of elements to consider
   * size - the size of the array of references
   * k - the element to find
   * medians - a scratch array for the medians
   * first - the first index for the scratch array
   * p - the most significant dimension or the partition coordinate
   * dim - the number of dimensions
   * twoThreads - use two threads for median calculation
   *
   * returns - the index of the kth element in the array about which the array has been partitioned
   */
private:
  static signed_size_t partition(K** const a,
                                 signed_size_t const start,
                                 signed_size_t const n,
                                 signed_size_t const size,
                                 signed_size_t const k,
                                 K** const medians,
                                 signed_size_t const first,
                                 signed_size_t const p,
                                 signed_size_t const dim,
                                 bool const twoThreads) {

    if (n <= 0 || n > size) {
      ostringstream buffer;
      buffer << "\n\nn = " << n << "  size = " << size << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (k <= 0 || k > n) {
      ostringstream buffer;
      buffer << "\n\nk = " << k << " in partition\n";
      throw runtime_error(buffer.str());
    }
    if (start + n > size) {
      ostringstream buffer;
      buffer << "\n\nstart = " << start << "  n = " << n << "  size = " << size << " in partition\n";
    }

    // This trivial case terminates recursion.
    if (n == 1 && k == 1) {
      return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the array a.
    if (n <= MEDIAN_OF_MEDIANS_CUTOFF) {
      for (signed_size_t i = start + 1; i <= start + n - 1; ++i) {
        auto const tmp = a[i];
        signed_size_t j;
        for (j = i; j > start && MergeSort<K>::superKeyCompare(a[j - 1], tmp, p, dim) > 0; --j) {
          a[j] = a[j - 1];
        }
        a[j] = tmp;
      }
      return start + k - 1;
    }

    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any remaining
    // group of elements that doesn't comprise GROUP_SIZE elements will
    // be processed after the following 'for' loop.
    signed_size_t const GROUP_SIZE = 5; // Must be 5 due to select_2_5 function below.
    signed_size_t m = n / GROUP_SIZE;
    signed_size_t startOfGroup;

    // Is more than one thread available to calculate the medians, and are
    // there sufficient medians to justify multi-threaded processing?
    if (twoThreads && m > MEDIAN_CUTOFF) {

      // Yes, calculate the relative index of the middle median.
      signed_size_t const mid = (m + 1) >> 1;
      startOfGroup = mid * GROUP_SIZE;

      // Calculate the lower set of medians with a child thread.
      auto medianFuture =
        async(launch::async, [&] {
                               for (signed_size_t firstOfGroup = 0, i = 0; i < mid; ++i) {

                                 // Find the median of the group of GROUP_SIZE elements via select_2_5.
                                 medians[first + i] = select_2_5(a[start + firstOfGroup],
                                                                 a[start + firstOfGroup + 1],
                                                                 a[start + firstOfGroup + 2],
                                                                 a[start + firstOfGroup + 3],
                                                                 a[start + firstOfGroup + 4],
                                                                 p,
                                                                 dim);

                                 // Update the index to the next group of GROUP_SIZE elements.
                                 firstOfGroup += GROUP_SIZE;
                               }
                             });

      // Calculate the upper set of medians with the current thread.
      for (signed_size_t i = mid; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }

      // Wait for the child thread to finish execution.
      try {
        medianFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for median future in partition\n");
      }
    }
    else
    {
      // No, only one thread is available, so calculate all medians with the current thread.
      startOfGroup = 0;
      for (signed_size_t i = 0; i < m; ++i) {

        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p,
                                        dim);

        // Update the index to the next group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
      }
    }

    // Calculate and check the number of remaining elements.
    signed_size_t const remainingElements = n - startOfGroup;
    if (remainingElements < 0 || remainingElements >= GROUP_SIZE) {
      throw runtime_error("\n\nincorrect group calculation in partition\n");
    }

    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
      case 0:
        break;
      case 1:
        medians[first + m] = a[start + startOfGroup];
        ++m;
        break;
      case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p,
                                        dim);
        ++m;
        break;
      case 3:
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p,
                                        dim);
        ++m;
        break;
      case 4:
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p,
                                        dim);
        ++m;
        break;
      default:
      {
        ostringstream buffer;
        buffer << "\n\nunhandled case in switch: remainingElements = " << remainingElements << " in partition\n";
        throw runtime_error(buffer.str());
      }
    }

    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition function from the buildKdTree
    // function provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/343 + 1/2,401 + ... < 1/6
    // for GROUP_SIZE = 9, the fraction is 1/9 + 1/81 + 1/729 + 1/6,561 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort method requires a temporary array, that array is re-used as the medians array.
    auto const* const medianOfMedians =
      medians[partition(medians, first, m, first + m, (m + 1) >> 1, medians, first + m, p, dim, twoThreads)];

    // Find the index of the median of medians and swap it into a[start + n - 1]
    // so that it is not examined during partitioning of the array a.
    //
    // Is more than one thread available to find the index of the median of medians
    // and are there sufficient array elements to justify dual-threaded processing?
    if (twoThreads && n > INDEX_CUTOFF)
    {
      // Yes, more than one thread is available, so calculate the relative index of the middle element.
      signed_size_t const middle = (n + 1) >> 1;

      // Search for the index in the lower half of the array a with a child thread.
      auto indexFuture =
        async(launch::async, [&] {
                               for (signed_size_t i = 0; i < middle; ++i) {
                                 if (a[start + i] == medianOfMedians) {
                                   swap(a, start + i, start + n - 1);
                                   break;
                                 }
                               }
                             });

      // Search for the index in the upper half of the array a with the current thread.
      for (signed_size_t i = middle; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }

      // Wait for the child thread to finish execution.
      try {
        indexFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for index future in partition\n");
      }
    }
    else
    {
      // No, there are insufficient array elements to justify dual-threadedd processing,
      // so use only one thread to find the index of the median of medians.
      for (signed_size_t i = 0; i < n - 1; ++i) {
        if (a[start + i] == medianOfMedians) {
          swap(a, start + i, start + n - 1);
          break;
        }
      }
    }

    // Partition the array a relative to the median of medians into < and > subsets.
    signed_size_t i = 0;

#ifdef BIDIRECTIONAL_PARTITION
    // Search from both ends of the array a in order to minimize the use of the swap
    // function at the expense of greater use of the MergeSort::superKeyCompare function.
    //
    // NOTE, however, that searching from both ends appears to degrade performance.
    signed_size_t j = n - 2;
    while (j > i) {
      if (MergeSort<K>::superKeyCompare(a[start + i], medianOfMedians, p, dim) < 0) {
        ++i;
      }
      else if (MergeSort<K>::superKeyCompare(a[start + j], medianOfMedians, p, dim) > 0) {
        --j;
      }
      else {
        swap(a, start + i, start + j);
        ++i;
        --j;
      }
    }

    // Ensure that all elements of the < subset are located below a[start + i].
    for (; i < n - 1; ++i) {
      if (MergeSort<K>::superKeyCompare(a[start + i], medianOfMedians, p, dim) > 0) {
        break;
      }
    }
#else
    // Search upward from the beginning of the array a in order to minimize the use of
    // the MergeSort<K>::superKeyCompare function at the expense of greater use of the swap function.
    for (signed_size_t j = 0; j < n - 1; ++j) {
      if (MergeSort<K>::superKeyCompare(a[start + j], medianOfMedians, p, dim) < 0) {
        if (j != i) {
          swap(a, start + j, start + i);
        }
        ++i;
      }
    }
#endif

    // Swap the median of medians into a[start + i] between the < and > subsets.
    swap(a, start + i, start + n - 1);

    // k is 1-based but i is 0-based, so compare k to i + 1 and
    // determine which subset (if any) must be partitioned recursively.
    if (k < i + 1) {

      // The median of medians occupies a position below i, so partition
      // the array elements of the < subset; for this subset, the
      // original kth element is still the kth element of this subset.
      return partition(a, start, i, size, k, medians, first, p, dim, twoThreads);

    }
    else if (k > i + 1) {

      // The median of medians occupies a position above i, so partition
      // the array elements of the > subset; for this subset, the
      // original kth element is not the kth element of this subset
      // because i + 1 elements are in the < subset.
      return partition(a, start + i + 1, n - i - 1, size, k - i - 1,
                      medians, first, p, dim, twoThreads);

    }
    else {

      // The median of medians occupies a[start + i] because k == i + 1, so no
      // further partitioning is necessary.  Return start + i as the index of
      // the kth element under the definition that start is the zeroth index.
      return start + i;
    }
  }

  /*
   * The following select_j_k functions select the jth of k items.  Adapted
   * from Chapter 4, "Linear Orderings", of Alexander Stepanov's and
   * Paul McJones' "Elements of Programming", Addison-Wesley, New York, 2009.
   *
   * Calling parameters:
   *
   * a through e - arrays to include in the selection
   * p - the sorting partition (x, y, z, w...)
   * dim - the number of dimensions
   *
   * returns - a K* that represents the selected array
   */
private:
  inline
  static K* select_0_2(K* const a,
                       K* const b,
                       signed_size_t const p,
                       signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(a, b, p, dim) < 0) {
      // a < b
      return a;
    }
    else {
      // b < a
      return b;
    }
  }

private:
  inline
  static K* select_1_2(K* const a,
                       K* const b,
                       signed_size_t const p,
                       signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(a, b, p, dim) < 0) {
      // a < b
      return b;
    }
    else {
      // b < a
      return a;
    }
  }

private:
  inline
  static K* select_1_3_ab(K* const a,
                          K* const b,
                          K* const c,
                          signed_size_t const p,
                          signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(b, c, p, dim) < 0) {
      // a < b < c
      return b;
    }
    else {
      // a ? c < b
      return select_1_2(a, c, p, dim);
    }
  }

private:
  inline
  static K* select_1_3(K* const a,
                       K* const b,
                       K* const c,
                       signed_size_t const p,
                       signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(a, b, p, dim) < 0) {
      // a < b
      return select_1_3_ab(a, b, c, p, dim);
    }
    else {
      // b < a
      return select_1_3_ab(b, a, c, p, dim);
    }
  }

private:
  inline
  static K* select_1_4_ab_cd(K* const a,
                             K* const b,
                             K* const c,
                             K* const d,
                             signed_size_t const p,
                             signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(c, a, p, dim) < 0) {
      // c < a < b && a ? d so c is eliminated and a ? d
      return select_0_2(a, d, p, dim);
    }
    else {
      // a < b ? c < d so a is eliminated and b ? c
      return select_0_2(b, c, p, dim);
    }
  }

private:
  inline
  static K* select_1_4_ab(K* const a,
                          K* const b,
                          K* const c,
                          K* const d,
                          signed_size_t const p,
                          signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(c, d, p, dim) < 0) {
      // a < b && c < d
      return select_1_4_ab_cd(a, b, c, d, p, dim);
    }
    else {
      // a < b && d < c
      return select_1_4_ab_cd(a, b, d, c, p, dim);
    }
  }

private:
  inline
  static K* select_1_4(K* const a,
                       K* const b,
                       K* const c,
                       K* const d,
                       signed_size_t const p,
                       signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(a, b, p, dim) < 0) {
      // a < b
      return select_1_4_ab(a, b, c, d, p, dim);
    }
    else {
      // b < a
      return select_1_4_ab(b, a, c, d, p, dim);
    }
  }

private:
  inline
  static K* select_2_5_ab_cd(K* const a,
                             K* const b,
                             K* const c,
                             K* const d,
                             K* const e,
                             signed_size_t const p,
                             signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(c, a, p, dim) < 0) {
      // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
      return select_1_4_ab(a, b, d, e, p, dim);
    }
    else {
      // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
      return select_1_4_ab(c, d, b, e, p, dim);
    }
  }

private:
  inline
  static K* select_2_5_ab(K* const a,
                          K* const b,
                          K* const c,
                          K* const d,
                          K* const e,
                          signed_size_t const p,
                          signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(c, d, p, dim) < 0) {
      // a < b && c < d
      return select_2_5_ab_cd(a, b, c, d, e, p, dim);
    }
    else {
      // a < b && d < c
      return select_2_5_ab_cd(a, b, d, c, e, p, dim);
    }
  }

private:
  inline
  static K* select_2_5(K* const a,
                       K* const b,
                       K* const c,
                       K* const d,
                       K* const e,
                       signed_size_t const p,
                       signed_size_t const dim) {
    
    if (MergeSort<K>::superKeyCompare(a, b, p, dim) < 0) {
      // a < b
      return select_2_5_ab(a, b, c, d, e, p, dim);
    }
    else {
      // b < a
      return select_2_5_ab(b, a, c, d, e, p, dim);
    }
  }

  /*
   * The swap function swaps two array elements.
   *
   * Calling parameters:
   *
   * a - K** array of references to the (x,y,z,w...) coordinates
   * i - the index of the first element
   * j - the index of the second element
   */
private:
  inline
  static void swap(K** const a,
                   signed_size_t const i,
                   signed_size_t const j) {
    
    auto const t = a[i];
    a[i] = a[j];
    a[j] = t;
  }

}; // class KdTreeNlogn

#endif // KD_TREE_NLOGN_H



==> anc/C++/kdtree/kdTreeNode.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The k-d tree was described by Jon Bentley in "Multidimensional Binary Search Trees
 * Used for Associative Searching", CACM 18(9): 509-517, 1975.  For k dimensions and
 * n elements of data, a balanced k-d tree is built in O(kn log n) + O((k-1)n log n)
 * time by first sorting the data in each of k dimensions, then building the k-d tree
 * in a manner that preserves the order of the k sorts while recursively partitioning
 * the data at each level of the k-d tree. No further sorting is necessary.
 */
 
#ifndef KD_TREE_NODE_H
#define KD_TREE_NODE_H

#include <algorithm>
#include <atomic> // for the Yu Cao algorithm
#include <chrono>
#include <climits>
#include <exception>
#include <forward_list>
#include <future>
#include <iomanip>
#include <iostream>
#include <limits>
#include <list>
#include <map>
#include <math.h>
#include <mutex>
#include <random>
#include <sstream>
#include <stdexcept>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <utility>
#include <vector>

using std::async;
using std::atomic;
using std::copy;
using std::cout;
using std::chrono::duration_cast;
using std::chrono::steady_clock;
using std::endl;
using std::distance;
using std::exception;
using std::fixed;
using std::forward_list;
using std::future;
using std::launch;
using std::list;
using std::map;
using std::lock_guard;
using std::make_pair;
using std::memory_order_relaxed;
using std::min;
using std::mutex;
using std::numeric_limits;
using std::ostringstream;
using std::pair;
using std::ref;
using std::runtime_error;
using std::scientific;
using std::setprecision;
using std::streamsize;
using std::vector;

/* 
 * Convert microseconds to seconds for use with std::chrono
 * but if this constant is already defined by kdTreeDynamic.h
 * don't define it again.
 */
#ifndef KD_TREE_DYNAMIC_H
static const double MICROSECONDS_TO_SECONDS = 1000000.;
#endif

/*
 * This type is the signed equivalent of size_t and might be equivalent to intmax_t.
 * It is defined also in kdTreeDynamic.h so don't define it twice.
 */
#ifndef KD_TREE_DYNAMIC_H
typedef streamsize signed_size_t;
#endif

#include "kdTreeMergeSort.h"
#include "kdTreeHeapSort.h"

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/* One node of a k-d tree where K is key type */
template <typename K>
class KdNode {
public:
  K* tuple;
  KdNode<K> *ltChild = nullptr, *gtChild = nullptr;

  // A dynamic k-d tree requires a height.
  //
  // The height member field could be as small as one byte but
  // in a 64-bit architecture, it occupies a 64-bit word anyway.
#ifdef KD_TREE_DYNAMIC_H
  size_t height = 0;
#endif

#ifdef REVERSE_NEAREST_NEIGHBORS
  size_t index;
#endif

  // If PREALLOCATE is defined and KD_TREE_DYNAMIC_H is undefined,
  // the default ~KdNode destructor is used, which doesn't delete
  // the tuple field of each KdNode instance; instead, the ~KdTree
  // destructor deletes a vector of tuples.
  //
  // So, if PREALLOCATE is undefined or KD_TREE_DYNAMIC_H is defined,
  // delete the KdNode::tuples field via the following destructor.
#if !defined(PREALLOCATE) || defined(KD_TREE_DYNAMIC_H)
public:
  ~KdNode() {

    // Because the tuple is not contained by the KdTree::tuples
    // vector, delete it.
    delete[] tuple;

    // Delete the child nodes, which performs recursive deletion.
    delete ltChild;
    delete gtChild;
  }
#endif

public:
  K* getTuple() {
    return this->tuple;
  }

  /*
   * The removeDuplicates function checks the validity of the merge sort and
   * removes duplicates from a reference array.
   *
   * Calling parameters:
   *
   * reference - a K** that represents one of the reference arrays
   * i - the leading dimension for the super key
   * dim - the number of dimensions
   *
   * returns: the end index of the reference array following removal of duplicate elements
   */
public:
  inline
  static signed_size_t removeDuplicates(K** const reference,
                                        signed_size_t const i,
                                        signed_size_t const dim,
                                        signed_size_t const size) {
    
    signed_size_t end = 0;
    for (signed_size_t j = 1; j < size; ++j) {
      auto const compare = MergeSort<K>::superKeyCompare(reference[j], reference[end], i, dim);
      if (compare < 0) {
        ostringstream buffer;
        buffer << "\n\nmerge sort failure: superKeyCompare(ref[" << j << "], ref["
               << end << "], " << i << ") = " << compare << " in removeDuplicates\n";
        throw runtime_error(buffer.str());
      }
      else if (compare > 0) {
        // Keep the jth element of the reference array.
        reference[++end] = reference[j];
      } else {
        // If YUCAO is defined and KD_TREE_DYNAMIC_H is not defined,
        // assign the smaller of the tuple[j] and tuple[end] indices
        // to tuple[end] because tuple[j] will be skipped. The smaller
        // index ought to lie in the range [0, end] upon return from
        // this removeDuplicates function.
#if defined(YUCAO) && !defined(KD_TREE_DYNAMIC_H)
        if (reference[end][dim] > reference[j][dim]) {
          reference[end][dim] = reference[j][dim];
        }
#endif

        // If PREALLOCATE is undefined, skip over the jth element of the
        // references array and delete the tuple. A pointer to any tuple
        // not skipped will subsequently be copied from the references array
        // to the kdNodes vector; hence, this tuple will be deleted by the
        // ~KdNode destructor. So there will be no need to delete tuples via
        // their pointers in this or any other references array.
        //
        // If PREALLOCATE is defined, skip over the jth element of the
        // references array but do not delete the tuple because all tuples
        // will be deleted en masse by the ~KdTree destructor.
#ifndef PREALLOCATE
        delete[] reference[j];
        reference[j] = nullptr;
#endif
      }
    }
    return end;
  }

  /*
   * The getKdNode function gets a KdNode from the kdNodes vector and assigns the tuple field.
   * It also assigns to the index field the index of the KdNode within the kdNodes array only
   * if REVERSE_NEAREST_NEIGHBORS is defined, because the index field is required for that case.
   *
   * Calling parameters:
   *
   * reference - a K** that represents one of the reference arrays
   * kdNodes - a vector<KdNode<K>>* if PREALLOCATE is defined
   *         - a vector<KdNode<K>*> if PREALLOCATE is undefined
   * k - the index into both the reference and the kdNodes arrays
   *
   * returns: a KdNode pointer to the KdNode to which the tuple has been assigned
   */
public:
#ifndef PREALLOCATE
  inline
  static KdNode<K>* getKdNode(K** const reference,
                              vector<KdNode<K>*> const& kdNodes,
                              signed_size_t const k) {
    
    kdNodes[k]->tuple = reference[k];

#ifdef REVERSE_NEAREST_NEIGHBORS
    kdNodes[k]->index = k;
#endif

    return kdNodes[k];
  }
#else
  inline
  static KdNode<K>* getKdNode(K** const reference,
                              vector<KdNode<K>>* const kdNodes,
                              signed_size_t const k) {
    
    (*kdNodes)[k].tuple = reference[k];

#ifdef REVERSE_NEAREST_NEIGHBORS
    (*kdNodes)[k].index = k;
#endif

    return &(*kdNodes)[k];
  }
#endif

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node, and
   * checks that the sub-tree rooted at the node is balanced.
   *
   * Calling parameters:
   *
   * permutation - the permutation vector
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(vector<signed_size_t> const& permutation,
                             signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth) const {

    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count and check the balance.
    signed_size_t count = 1;

#ifdef KD_TREE_DYNAMIC_H
    KdNode<K>* const node = const_cast<KdNode<K>* const>(this);
    if (!KdTreeDynamic<K>::isBalanced(node)) {
      ostringstream buffer;
      buffer << "\n\nnode is unbalanced: < child height = "
             << KdTreeDynamic<K>::getHeight(node->ltChild)
             << "  > child height = "
             << KdTreeDynamic<K>::getHeight(node->gtChild) << endl;
      throw runtime_error(buffer.str());
    }
#endif

    // The partition cycles as x, y, z, w...
    signed_size_t const p = permutation[depth];

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of std::ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture =
          async(launch::async, [&] {
                                 return ltChild->verifyKdTree(ref(permutation),
                                                              dim,
                                                              maximumSubmitDepth,
                                                              depth + 1);
                               });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(permutation, dim, maximumSubmitDepth, depth + 1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * The verifyKdTree function walks the k-d tree and checks that the
   * children of a node are in the correct branch of that node, and
   * checks that the sub-tree rooted at the node is balanced.
   * 
   * In contrast to the above version of verifyKdTree, this version
   * does not require a permutation vector, so it may be used for a
   * k-d tree of any depth, and in particular, an unbalanced k-d tree.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   *
   * returns: a count of the number of kdNodes in the k-d tree
   */
public:
  signed_size_t verifyKdTree(signed_size_t const dim,
                             signed_size_t const maximumSubmitDepth,
                             signed_size_t const depth,
                             signed_size_t p) const {

    if (tuple == nullptr) {
      throw runtime_error("\n\npoint is null in verifyKdTree\n");
    }

    // Initialize the count and check the balance.
    signed_size_t count = 1;

#ifdef KD_TREE_DYNAMIC_H
    KdNode<K>* const node = const_cast<KdNode<K>* const>(this);
    if (!KdTreeDynamic<K>::isBalanced(node)) {
      ostringstream buffer;
      buffer << "\n\nnode is unbalanced: < child height = "
             << KdTreeDynamic<K>::getHeight(node->ltChild)
             << "  > child height = "
             << KdTreeDynamic<K>::getHeight(node->gtChild) << endl;
      throw runtime_error(buffer.str());
    }
#endif

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    if (ltChild != nullptr) {
      if (ltChild->tuple[p] > tuple[p]) {
        throw runtime_error("\n\nchild is > node in verifyKdTree\n");
      }
      if (MergeSort<K>::superKeyCompare(ltChild->tuple, tuple, p, dim) >= 0) {
        throw runtime_error("\n\nchild is >= node in verifyKdTree\n");
      }
    }
    if (gtChild != nullptr) {
      if (gtChild->tuple[p] < tuple[p]) {
        throw runtime_error("\n\nchild is < node in verifyKdTree\n");
      }
      if (MergeSort<K>::superKeyCompare(gtChild->tuple, tuple, p, dim) <= 0) {
        throw runtime_error("\n\nchild is <= node in verifyKdTree\n");
      }
    }

    // Verify the < branch with a child thread at as many levels of the tree as possible.
    // Create the child thread as high in the tree as possible for greater utilization.

    // Is a child thread available to verify the < branch?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so verify the < branch with the current thread.
      if (ltChild != nullptr) {
        count += ltChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Then verify the > branch with the current thread.
      if (gtChild != nullptr) {
        count += gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }
    }
    else {

      // Yes, so verify the < branch with a child thread. Note that a lambda
      // is required because this verifyKdTree function is not static. The use
      // of std::ref may be unnecessary in view of the [&] lambda argument specification.

      future<signed_size_t> verifyFuture;
      if (ltChild != nullptr) {
        verifyFuture =
          async(launch::async, [&] {
                                 return ltChild->verifyKdTree(dim,
                                                              maximumSubmitDepth,
                                                              depth+1,
                                                              p+1);
                               });
      }

      // And simultaneously verify the > branch with the current thread.
      signed_size_t gtCount = 0;
      if (gtChild != nullptr) {
        gtCount = gtChild->verifyKdTree(dim, maximumSubmitDepth, depth+1, p+1);
      }

      // Wait for the child thread to finish execution.
      signed_size_t ltCount = 0;
      if (ltChild != nullptr) {
        try {
          ltCount = verifyFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for verify future in verifyKdTree\n");
        }
      }

      // Sum the counts returned by the child and current threads.
      count += ltCount + gtCount;
    }

    return count;
  }

  /*
   * The regionSearch function searches the k-d tree recursively to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector
   * queryUpper - the query upper bound vector
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the k-d tree
   * p - the leading dimension that permutes cyclically
   * enable - a vector that specifies the dimensions on which to prune the region search
   */
private:
  void regionSearch(list<KdNode<K>*>& result,
                    vector<K> const& queryLower,
                    vector<K> const& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    signed_size_t const depth,
                    size_t p,
                    vector<bool> const&  enable) {

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < queryLower.size()) ? p : 0;

    // If the KdNode is within the query hyper-rectangle for each of the k dimensions,
    // add the KdNode to the list of KdNodes that lie inside the hyper-cube. The
    // following loop is equivalent to the IN_REGION pseudo-Algol code proposed
    // by Jon Bentley in his CACM article.
    bool inside = true;
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > tuple[i] || queryUpper[i] < tuple[i]) {
        inside = false;
        break;
      }
    }
    if (inside) {
      result.push_front(this);
    }

    // Determine whether to search the < and > branches of the k-d tree. Although
    // the superKeyCompare function can produce a different result for the == case
    // than does comparing only the leading keys of the super-keys, that result
    // will avoid unnecessary searching of a sub-tree (at the expense of a more
    // precise super-key comparison) but the unnecessary search appears not to
    // change the outcome of this recursive regionSearch function.
    //
    // Note that if the partition dimension is not enabled, both branches are searched.
#ifdef NO_SUPER_KEY
    bool const searchLT = ltChild != nullptr && (tuple[p] >= queryLower[p] || !enable[p]);
    bool const searchGT = gtChild != nullptr && (tuple[p] <= queryUpper[p] || !enable[p]);;
#else
    bool const searchLT = ltChild != nullptr && (MergeSort<K>::superKeyCompare(tuple, queryLower.data(),
                                                                               p, queryLower.size()) >= 0
                                                || !enable[p]);
    bool const searchGT = gtChild != nullptr && (MergeSort<K>::superKeyCompare(tuple, queryUpper.data(),
                                                                               p, queryLower.size()) <= 0
                                                || !enable[p]);
#endif

    // Do both branches require searching and is a child thread available?
    if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

      // Yes, both branches of the tree require searching and a child thread is available,
      // so prepare to search the < branch with a child thread.
      future<void> searchFuture;

      // Search the < branch asynchronously with a child thread.
      // A lamba is required because this regionSearch function is not
      // static. The use of std::ref may be unnecessary in view of the
      // [&] lambda argument specification.
      list<KdNode<K>*> ltResult;
      searchFuture = async(launch::async, [&] {
                                               ltChild->regionSearch(ref(ltResult),
                                                                     ref(queryLower),
                                                                     ref(queryUpper),
                                                                     maximumSubmitDepth,
                                                                     depth+1,
                                                                     p+1,
                                                                     ref(enable));
                                              });
      // Search the > branch.
      list<KdNode<K>*> gtResult;
      gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);

      // Get the result of searching the < branch with the child thread.
      try {
        searchFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for search future in regionSearch\n");
      }

      // Append the results of searching the < and > branches to the result (if any) for this KdNode.
      result.splice(result.end(), ltResult);
      result.splice(result.end(), gtResult);

    } else {
      
      // No, both branches do not require searching. Search the < branch with the master thread?
      if (searchLT) {
        list<KdNode<K>*> ltResult;
        ltChild->regionSearch(ltResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), ltResult);
      }

      // Search the > branch with the master thread?
      if (searchGT) {
        list<KdNode<K>*> gtResult;
        gtChild->regionSearch(gtResult, queryLower, queryUpper, maximumSubmitDepth, depth+1, p+1, enable);
        result.splice(result.end(), gtResult);
      }
    }
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list<KdNode<K>*> that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enableAll - a boolean that specifies whether to test all dimensions for insidedness
   *             and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    bool const enableAll) {
    
    // Search the tree over all dimensions to obtain the resulting list of KdNodes.
    vector<bool> enable(queryLower.size(), enableAll);
    searchRegion(result, queryLower, queryUpper, maximumSubmitDepth, enable);
  }

  /*
   * The searchRegion function searches the k-d tree to find the KdNodes that
   * lie within a hyper-rectangle defined by the query lower and upper bounds.
   *
   * Calling parameters:
   *
   * result - a list of KdNode pointers that is passed by reference and modified
   * queryLower - the query lower bound vector that is passed by reference and modified
   * queryUpper - the query upper bound vector that is passed by reference and modified
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions on which to test for insidedness
   *          and prune the region search
   *
   * return a list of KdNodes that lie within the query hyper-rectangle
   */
public:
  void searchRegion(list<KdNode<K>*>& result,
                    vector<K>& queryLower,
                    vector<K>& queryUpper,
                    signed_size_t const maximumSubmitDepth,
                    vector<bool> const& enable) {
    
    // Ensure that each query lower bound <= the corresponding query upper bound.
    for (size_t i = 0; i < queryLower.size(); ++i) {
      if (queryLower[i] > queryUpper[i]) {
        auto const tmp = queryLower[i];
        queryLower[i] = queryUpper[i];
        queryUpper[i] = tmp;
      }
    }

    // Search the tree over the enabled dimensions to obtain the resulting list of KdNodes.
    regionSearch(result, queryLower, queryUpper, maximumSubmitDepth, 0, 0, enable);
  }

  /*
  * Verify the results of region search.
  *
  * fastRegionList - a list of KdNode pointers found by region search
  * slowRegionList - a list of KdNode pointers found by brute-force search
  */
public:
  void verifyRegionSearch(list<KdNode<K>*> fastRegionList,
                          list<KdNode<K>*> slowRegionList) {

    if (fastRegionList.size() != slowRegionList.size()) {
        throw new runtime_error("\n\nnumber of nodes found by region-search and brute-force do not match\n");
    } else {
      // Verify that the region-search and brute-force lists are identical.
      auto itrf = fastRegionList.begin();
      for (auto itrs = slowRegionList.begin(); itrs != slowRegionList.end(); ++itrf, ++itrs) {
        if (*itrf != *itrs) {
          throw runtime_error("\n\nnon-identical region-search and brute-force lists\n");
        }
      }
    }
  }

  /*
   * Search the k-d tree recursively for up to M nearest geometric neighbors to a query point
   * by adding them to the NearestNeighborHeap that stores up to M neighbors.  Exclude from the
   * search any branch of the tree wherein it is guaranteed that all nodes in that branch are
   * farther away than the current farthest node stored in the heap. Details of the search
   * algorithm are described by Friedman et al. in "An Algorithm for Finding Best Matches in
   * Logarithmic Expected Time", ACM Transactions on Mathematical Software, 3: 209-226, 1977.
   *
   * Calling parameters:
   *
   * heap - an instance of NearestNeighborHeap that is built relative to a query point
   * dim - the number of dimensions
   * p - the leading dimension that permutes cyclically
   */
private:
  void nearestNeighbors(NearestNeighborHeap<K>& heap,
                        signed_size_t const dim,
                        signed_size_t p) {

    // Permute the most significant dimension p cyclically using
    // a fast alternative to the modulus opeator for p <= dim.
    p = (p < dim) ? p : 0;

    // If query[p] < tuple[p], descend the < branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    if (heap.query[p] < tuple[p]) {
      if (ltChild != nullptr) {  // If not at the bottom of the tree, descend the < branch unconditionally.
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the > branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (gtChild != nullptr) { // If not at the bottom of the tree, descend the > branch
          gtChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current KdNode to the heap.
      }
    }
    // If query[p] > tuple[p], descend the > branch to the bottom of the tree before adding a point to the
    // heap, which increases the probability that closer nodes to the query point will get added earlier,
    // thus reducing the likelihood of adding more distant points that get kicked out of the heap later.
    else if (heap.query[p] > tuple[p]) {
      if (gtChild != nullptr) {  // If not at the bottom of the tree, descend the > branch unconditionally.
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      // If the current node is closer to the query point than the farthest item in the heap, or if this
      // component of the array is not part of the nearest neighbor search, or if the heap is not full,
      // descend the < branch and then attempt to add the node to the heap. Conversion from type K to
      // double avoids the possibility of integer overflow but may result in loss of precision, because
      // a double has a 52-bit mantissa whereas a 64-bit integer has a 63-bit mantissa.
      double const dist = static_cast<double>(tuple[p] - heap.query[p]);
      if (dist * dist <= heap.curMaxDist() || !heap.enable[p] || !heap.heapFull()) {
        if (ltChild != nullptr) {
          ltChild->nearestNeighbors(heap, dim, p+1);
        }
        heap.add(this);  // Attempt to add the current node to the heap.
      }
    }
    // Because query[p] == tuple[p], the probability of finding nearest neighbors is equal for both branches
    // of the tree, so descend both branches and then attempt to add the current node to the heap.
    else {
      if (ltChild != nullptr) {
        ltChild->nearestNeighbors(heap, dim, p+1);
      }
      if (gtChild != nullptr) {
        gtChild->nearestNeighbors(heap, dim, p+1);
      }
      heap.add(this);  // Attempt to add the current node to the heap.
    }
  }

  /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to find
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                            vector<K> const& query,
                            signed_size_t const numNeighbors) {
    
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K> heap(query, numNeighbors);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
 /*
   * Find up to M nearest neighbors to the query vector and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to attempt to  find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                            vector<K> const& query,
                            signed_size_t const numNeighbors,
                            vector<bool> const& enable) {
    
    // Create the heap and search the k-d tree for nearest neighbors.
    NearestNeighborHeap<K> heap(query, numNeighbors, enable);
    nearestNeighbors(heap, query.size(), 0);

    // Empty the heap by successively removing the top of the heap and prepending it to a list.
    // Remove only the number of heap entries present.
    signed_size_t const heapDepth = heap.heapDepth();;
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }

  /*
   * Verify the consistency between the nearest neighbors lists found
   * by k-d tree search and by brute force.
   *
   * Calling parameters:
   *
   * neighborsFast - a list of nearest neighbors found by k-d tree search
   * neighborsSlow - a list of nearest neighbors found by brute force.
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the lists. Hence, this function is not static.
   */
public:
  void verifyNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighborsFast,
                              forward_list< pair<double, KdNode<K>*> >& neighborsSlow) const {

    auto numFastNodes = distance(neighborsFast.begin(), neighborsFast.end());
    auto numSlowNodes = distance(neighborsSlow.begin(), neighborsSlow.end());
    if (numFastNodes != numSlowNodes) {
        ostringstream buffer;
        buffer << "\n\nnearest-neighbor size = " << numFastNodes <<
                  "  !=  brute-force size = " << numSlowNodes << endl;
        throw runtime_error(buffer.str());
    }

    auto itf1 = neighborsFast.begin();
    auto its1 = neighborsSlow.begin();
    
    // Compare the first k-d tree (fast) distance to the first brute-force (slow) distance.
    if (itf1->first != its1->first) {
      ostringstream buffer;
      buffer << "\n\nfast distance[0] = " << itf1->first << "  !=  slow distance[0] = " << its1->first << endl;
      throw runtime_error(buffer.str());
    }
    
    // Compare the first k-d tree KdNode pointer to the first brute-force KdNode pointer.
    if (itf1->second != its1->second) {
      throw runtime_error("\n\nfast KdNode*[0] != slow KdNode*[0]\n");
    }

    // Compare the remaining distances and KdNode*
    auto itf2 = itf1;
    auto its2 = its1;
    ++itf2;
    ++its2;
    signed_size_t i = 1;
    for ( ; itf2 != neighborsFast.end(); ++itf1, ++its1, ++itf2, ++its2, ++i) {
      // Ensure that the fast distances increase monotonically.
      if (itf1->first > itf2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << (i-1) << "] = " << itf1->first << "  >  fast distance[" << i << "] = " << itf2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Ensure that the slow distances increase monotonically.
      if (its1->first > its2->first) {
        ostringstream buffer;
        buffer << "\n\nslow distance[" << (i-1) << "] = " << its1->first << "  >  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree distance to the ith brute-force distance.
      if (itf2->first != its2->first) {
        ostringstream buffer;
        buffer << "\n\nfast distance[" << i << "] = " << itf2->first << "  !=  slow distance[" << i << "] = " << its2->first << endl;
        throw runtime_error(buffer.str());
      }
      // Compare the ith k-d tree KdNode pointer to the ith brute-force KdNode pointer.
      if (itf2->second != its2->second) {
        ostringstream buffer;
        buffer << "\n\nfast KdNode*[" << i << "]  !=  slow KdNode*[" << i << "]\n";
        throw runtime_error(buffer.str());
      }
    }
  }
  
  /*
   * Sort a list of KdNode instances by increasing distance from the query point.
   *
   * Calling parameters:
   * 
   * kdList - the list of KdNode instances
   * query - a vector that contains the query point coordinates
   * maxNodes - the maximum number of nodes to maintain on the heap
   * 
   * returns: a sorted forward list of (distance, KdNode*) pairs
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  forward_list<pair<double, KdNode<K>*>> sortByDistance(list<KdNode<K>*> const& kdList,
                                                        vector<K> const& query,
                                                        signed_size_t const& maxNodes) {

    // Create a heap and add each KdNode on the list to the heap
    // if that KdNode's distance to the query point is less than
    // the distance of the currently farthest KdNode on the heap.
    NearestNeighborHeap<K> heap(query, maxNodes);
    for (auto it = kdList.begin(); it != kdList.end(); ++it) {
      double dist2 = 0;
      for (size_t j = 0; j < query.size(); ++j) {
        double const dist = static_cast<double>((*it)->tuple[j] - query[j]);
        dist2 += dist * dist;
      }
      if (dist2 <= heap.curMaxDist() || !heap.heapFull()) {
        heap.add(*it);
      }
    }

    // Empty the heap and prepend each entry to a sorted list.
    forward_list<pair<double, KdNode<K>*>> sortedList;
    signed_size_t const heapDepth = heap.heapDepth();
    for (signed_size_t i = 0; i < heapDepth; ++i) {
      sortedList.push_front(heap.removeTop());
    }
      
    return sortedList;
  }

#ifdef REVERSE_NEAREST_NEIGHBORS
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   */
private:
  void nearestNeighborsForEach(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                               vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth) {

    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
                                             ltChild->nearestNeighborsForEach(
                                               ref(nn),
                                               ref(rnn),
                                               ref(mutexes),
                                               root,
                                               numDimensions,
                                               numNeighbors,
                                               maximumSubmitDepth,
                                               depth+1);
                                           });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to nearest neighbors and reverse nearest neighbors
   * vector.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * root - the root of the k-d tree where a search for nearest neighbors must begin
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * depth - the depth in the tree
   * enable - a vector that specifies the dimensions for which to test distance
   */
private:
  void nearestNeighborsForEach(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                               vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                               vector<mutex>& mutexes,
                               KdNode<K>* const root,
                               signed_size_t const numDimensions,
                               signed_size_t const numNeighbors,
                               signed_size_t const maximumSubmitDepth,
                               signed_size_t const depth,
                               vector<bool> const& enable) {

    // Create a query point from the KdNode's tuple, find at most the M
    // nearest neighbors to it, prepend those neighbors to a nearest
    // neighbors list, and remove the first element of that list (which is
    // the query KdNode). Use the nnList reference to improve readability
    // without copying the list.
    vector<K> const query(tuple, tuple + numDimensions);
    auto& nnList = nn[this->index];
    root->findNearestNeighbors(nnList, query, numNeighbors, enable);
    nnList.pop_front();

    // Iterate over the remaining list of nearest neighbors and prepend
    // the query KdNode to the reverse nearest neighbors list at the
    // vector entry for the nearest neighbor. Use a std::mutex lock
    // because multiple threads may attempt to prepend simultaneously
    // to the same reverse nearest neighbors list. Because the number
    // of reverse nearest neighbors lists greatly exceeds the number
    // of threads, the probability of thread contention for the lock
    // is small, so hopefully the std::mutex lock() function is
    // efficient for the non-contention case.
    for (auto it = nnList.begin(); it != nnList.end(); ++it) {
      auto& index = it->second->index;
      {
        lock_guard<mutex> lk(mutexes[index]);
        rnn[index].push_front(make_pair(it->first, this));
      }
    }
    
    // Are child threads available to visit both branches of the tree?
    if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

      // No, so visit the < sub-tree with the master thread.
      if (ltChild != nullptr) {
        ltChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1, enable);
      }
    
      // And then visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1, enable);
      }
    } else {

      // Yes, so recursively visit the < sub-tree with a child thread.
      // A lamba is required because this nearestNeighborsForEach function
      // is not static. The use of std::ref may be unnecessary in view of
      // the [&] lambda argument specification.
      future<void> visitFuture;
      if (ltChild != nullptr) {
        visitFuture = async(launch::async, [&] {
                                             ltChild->nearestNeighborsForEach(
                                               ref(nn),
                                               ref(rnn),
                                               ref(mutexes),
                                               root,
                                               numDimensions,
                                               numNeighbors,
                                               maximumSubmitDepth,
                                               depth+1,
                                               enable);
                                           });
      }

      // And simultaneously visit the > sub-tree with the master thread.
      if (gtChild != nullptr) {
        gtChild->nearestNeighborsForEach(nn, rnn, mutexes, root, numDimensions,
                                         numNeighbors, maximumSubmitDepth, depth+1, enable);
      }

      // Wait for the child thread to finish execution.
      if (ltChild != nullptr) {
        try {
          visitFuture.get();
        }
        catch (exception const& e) {
          throw runtime_error("\n\ncaught exception for visit future in nearestNeighborsForEach\n");
        }
      }
    }
  }
  
  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                                   vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t maximumSubmitDepth) {
    
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0);
  }

  /*
   * Walk the k-d tree, find up to M nearest neighbors to each point in the k-d tree,
   * and add those nearest neighbors to a nearest neighbors vector and to a reverse
   * nearest neighbors vector.
   *
   * Each element of the reverse nearest neighbors vector contains a list
   * of KdNodes to which the reference KdNode is a nearest neighbor.
   *
   * The concept of reverse nearest neighbors was first described by F. Korn and
   * S. Muthukrishnan in "Influence Sets Based on Reverse Nearest Neigbor Queries",
   * Proceedings of the 2000 ACM SIGMOD International Conference on Management of
   * Data, pages 201-212.
   *
   * Calling parameters:
   *
   * nn - the nearest neighbors vector that is passed by reference and modified
   * rnn - the reverse nearest neighbors vector that is passed by reference and modified
   * mutexes - a vector of mutexes to make individual rnn list update thread safe
   * numDimensions - the dimensionality k of the k-d tree
   * numNeighbors - the number M of nearest neighbors to attempt to find
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void findReverseNearestNeighbors(vector< forward_list< pair<double, KdNode<K>*> >* >& nn,
                                   vector< forward_list< pair<double, KdNode<K>*> >* >& rnn,
                                   vector<mutex>& mutexes,
                                   signed_size_t const numDimensions,
                                   signed_size_t const numNeighbors,
                                   signed_size_t const maximumSubmitDepth,
                                   vector<bool> const& enable) {
    
    // Walk the k-d tree and build the nearest neighbors lists.
    nearestNeighborsForEach(nn, rnn, mutexes, this, numDimensions,
                            numNeighbors, maximumSubmitDepth, 0, enable);
  }

  /*
   * Populate the kdNodes vector.
   *
   * Calling parameter:
   * 
   * kdNodes - the kdNodes vector that is passed by reference and modified
   */
private:
  void populateKdNodes(vector<KdNode<K>*>& kdNodes) {
    kdNodes[index] = this;
    if (ltChild != nullptr) {
      ltChild->populateKdNodes(kdNodes);
    }
    if (gtChild != nullptr) {
      gtChild->populateKdNodes(kdNodes);
    }
  }

  /*
   * Verify the correctness of the reverse nearest neighbors vector.
   *
   * Calling parameter:
   *
   * nn - the nearest neighbors vector
   * rnn - the reverse nearest neighbors vector
   * size - the size of the coordinates vector, including duplicates
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vectors. Hence, this function is not static.
   */
public:
  void verifyReverseNeighbors(vector< forward_list< pair<double, KdNode<K>*> > >& nn,
                              vector< forward_list< pair<double, KdNode<K>*> > >& rnn,
                              signed_size_t const size) {

    // Create a kdNodes vector because the createKdTree function doesn't return it.
    vector<KdNode<K>*> kdNodes(size);
    populateKdNodes(kdNodes);

    // Iterate through the reverse nearest neighbors vector and verify the correctness of that list.
    for (size_t i = 0; i < rnn.size(); ++i) {
      // Get the KdNode that is a nearest neighbor to all KdNodes on the list and
      // verify that it is indeed a nearest neighbor to each KdNode on the list.
      // Use an rnnList reference to avoid copying the list.
      auto& rnnList = rnn[i];
      for (auto rnnIt = rnnList.begin(); rnnIt != rnnList.end(); ++rnnIt) {
        // Get the nearest neighbor list for the KdNode from the nearest neighbors vector
        // and verify that the list contains the KdNode's tuple.
        // Use an nnList reference to avoid copying the list.
        bool match = false;
        auto& nnList = nn[rnnIt->second->index];
        for (auto nnIt = nnList.begin(); nnIt != nnList.end(); ++nnIt) {
          if (kdNodes[i] == nnIt->second) {
            match = true;
            break;
          }
        }
        if (!match) {
          throw runtime_error("\n\nnode is not a nearest neighbor\n");
        }
      }
    }
  }

  /*
   * Calculate the mean and standard deviation of the distances and list sizes in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  void calculateMeanStd(vector< forward_list< pair<double, KdNode<K>*> > >& vec,
                        double& meanSize,
                        double& stdSize,
                        double& meanDist,
                        double& stdDist) const {

    // Count the number of vector entries that have non-empty lists
    // and sum the distances and list lengths.
    size_t count = 0;
    double sumDist = 0.0, sumDist2 = 0.0, sumSize = 0.0, sumSize2 = 0.0;
    for (size_t i = 0; i < vec.size(); ++i) {
      auto& vecList = vec[i];
      if (!vecList.empty()) {
        ++count;
        double const size = static_cast<double>(distance(vecList.begin(), vecList.end()));
        sumSize += size;
        sumSize2 += size * size;
        for (auto listIt = vecList.begin(); listIt != vecList.end(); ++listIt) {
          double const dist2 = static_cast<double>(listIt->first);
          sumDist += sqrt(dist2);
          sumDist2 += dist2;
        }
      }
    }
    double mapSize = static_cast<double>(count);
    meanSize = sumSize / mapSize;
    stdSize = sqrt((sumSize2 - (sumSize * sumSize / mapSize)) / (mapSize - 1.0));
    meanDist = sumDist / sumSize;
    stdDist = sqrt((sumDist2 - (sumDist * sumDist / sumSize)) / (sumSize - 1.0));
  }

  /*
   * Count the number of non-empty lists in a vector.
   *
   * Calling parameter:
   *
   * vec - a vector of lists
   *
   * Although this function does not directly access the k-d tree, it requires the persistence
   * of the k-d tree for access to the KdNodes via the vector. Hence, this function is not static.
   */
public:
  size_t nonEmptyLists(vector< forward_list< pair<double, KdNode<K>*> > >& vec) const {

    size_t count = 0;
    for (size_t i = 0; i < vec.size(); ++i) {
      if(!vec[i].empty()) {
        ++count;
      }
    }
    return count;
  }
#endif // REVERSE_NEAREST_NEIGHBORS
                                                                                               
  /*
   * Walk the k-d tree and attempt to add each KdNode to the NearestNeighborHeap.
   *
   * Calling parameter:
   *
   * heap - an instance of NearestNeighborHeap
   */
private:
  void allNeighbors(NearestNeighborHeap<K>& heap) {

    // Visit the < sub-tree.
    if (ltChild != nullptr) {
      ltChild->allNeighbors(heap);
    }
    // Visit the > sub-tree.
    if (gtChild != nullptr) {
      gtChild->allNeighbors(heap);
    }
    // Attempt to add the current KdNode to the heap.
    heap.add(this);
  }

  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   * enable - a vector that specifies the dimensions for which to test distance
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                             vector<K> const& query,
                             signed_size_t const numNeighbors,
                             vector<bool> const& enable) {
    
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K> heap(query, numNeighbors, enable);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * Find M nearest neighbors to the query vector via brute force
   * and return them as a list ordered by increasing distance.
   *
   * Calling parameters:
   *
   * neighbors - the nearest neighbors list that is passed by reference and modified.
   * query - the query vector
   * numNeighbors - the number M of nearest neighbors to find
   */
public:
  void bruteNearestNeighbors(forward_list< pair<double, KdNode<K>*> >& neighbors,
                             vector<K> const& query,
                             signed_size_t const numNeighbors) {
    
    // Create the heap, walk the k-d tree, and attempt to add each KdNode to the heap.
    NearestNeighborHeap<K> heap(query, numNeighbors);
    allNeighbors(heap);

    // Empty the heap by successively removing the top of the heap and appending it to a list.
    for (signed_size_t i = 0; i < numNeighbors; ++i) {
      neighbors.push_front(heap.removeTop());
    }
  }
  
  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameters:
   *
   * tuple - the tuple as an array
   * dim - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  static void printTuple(K const* tuple,
                         signed_size_t const dim) {
    
    cout << "(" << tuple[0] << ",";
    for (signed_size_t i = 1; i < dim - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[dim - 1] << ")";
  }

  /*
   * The printTuple function prints one tuple.
   *
   * Calling parameter:
   *
   * tuple - the tuple as a vector
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  static void printTuple(vector<K> const& tuple) {
    
    cout << "(" << tuple[0] << ",";
    for (size_t i = 1; i < tuple.size() - 1; ++i) cout << tuple[i] << ",";
    cout << tuple[tuple.size() - 1] << ")";
  }

  /*
   * The printTuples function prints all tuples in a forward list of pairs.
   *
   * Calling parameters:
   *
   * regionList - a forward list of (double, KdNode*) pairs
   * maximumNumberOfNodesToPrint - the maximum number of KdNodes to print
   * numDimensions - the number of dimensions
   *
   * Because this function does not access the k-d tree, it could be static.
   * However, calling it as a static function requires speicification of a
   * type, so calling it as a non-static function is less cumbersome.
   */
public:
  void printTuples(forward_list<pair<double, KdNode<K>*>> const& regionList,
                   signed_size_t const maximumNumberOfNodesToPrint,
                   signed_size_t const numDimensions) const {
    
    if (!regionList.empty()) {
      signed_size_t maxNodesToPrint = maximumNumberOfNodesToPrint;
      for (auto it = regionList.begin(); it != regionList.end(); ++it) {
        printTuple((*it).second->getTuple(), numDimensions);
        cout << endl;
        --maxNodesToPrint;
        if (maxNodesToPrint == 0) {
          break;
        }
      }
    }
  }

  /*
   * The printKdTree function prints the k-d tree "sideways" with the root at the left.
   *
   * Calling parameters:
   *
   * dim - the number of dimensions
   * depth - the depth in the k-d tree
   */
public:
  void printKdTree(KdNode<K>* const node,
                   signed_size_t const dim,
                   signed_size_t const depth) const {
    
    if (gtChild != nullptr) {
      gtChild->printKdTree(node->gtChild, dim, depth + 1);
    }
    for (signed_size_t i = 0; i < depth; ++i) cout << "       ";
    printTuple(tuple, dim);
    cout << endl;
    if (ltChild != nullptr) {
      ltChild->printKdTree(node->ltChild, dim, depth + 1);
    }
  }

}; // class KdNode

#endif // KD_TREE_NODE_H


==> anc/C++/kdtree/kdTreeYuCao.h <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * The following compilation defines are relevant.
 *
 * -D PREALLOCATE - If defined, all instances of KdNodes and all tuple arrays are
 *                  allocated en masse within vectors instead of being allocated
 *                  individually. This decreases the time required to allocate and
 *                  deallocate the KdNode instances and tuple arrays.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 * 
 * -D DUAL_THREAD_YUCAO - Execute the dual-threaded version of the k-d tree-building
 *                        algorithm depicted in Figure 2 of Yu Cao et al.
 * 
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for switching from 1 to 2 threads to merge reference
 *                     arrays in the KdNode::mergeSort* functions (default 4096)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 */

#ifndef KD_TREE_YUCAO_H
#define KD_TREE_YUCAO_H

#include "kdTree.h"

/* Forward references to all classes to support any order of compilation */
template <typename>
class KdTreeDynamic;

template <typename>
class KdTree;

template <typename>
class KdNode;

template <typename>
class MergeSort;

template <typename>
class NearestNeighborHeap;

template <typename>
class KdTreeNlogn;

template <typename>
class KdTreeKnlogn;

template <typename>
class KdTreeYuCao;

/* The KdTreeYuCao class provides static factory functions. */
template <typename K>
class KdTreeYuCao
{
  /*
   * The createKdTree function presorts the references arrays via O(kn log n) complexity
   * and then conceptually splits those reference arrays via O(n log n) complexity to create
   * the "final" (aka f) vector via the algorithm described by Yu Cao et al. and depicted in
   * Figure 2 of "A New Method to Construct the KD Tree Based on Presorted Results", Complexity,
   * Volume 2020, Article ID 8883945, https://doi.org/10.1155/2020/8883945
   *
   * Calling parameters:
   *
   * coordinates - a vector<vector<K>> that stores the (x, y, z, w...) coordinates
   * maximumSubmitDepth - the maximum tree depth at which a child task may be launched
   * numberOfNodes - the number of nodes counted by KdNode::verifyKdTree - returned by reference
   * allocateTime, sortTime, removeTime, kdTime, verifyTime, deallocateTime, unsortTime - execution times
   *
   * returns: a KdTree pointer
   */
public:
  static KdTree<K>* createKdTree(const vector<vector<K>>& coordinates,
                                 signed_size_t const maximumSubmitDepth,
                                 signed_size_t& numberOfNodes,
                                 double& allocateTime,
                                 double& sortTime,
                                 double& removeTime,
                                 double& kdTime,
                                 double& verifyTime,
                                 double& deallocateTime,
                                 double& unsortTime) {

    // Allocate the reference arrays including one additional array.
    auto beginTime = steady_clock::now();
    size_t n = coordinates.size();
    size_t const numDimensions = coordinates[0].size();
    K*** references = new K**[numDimensions + 1];
    for (size_t i = 0; i < numDimensions + 1; ++i) {
      references[i] = new K*[n];
    }

    // Create a KdTree instance.
    auto tree = new KdTree<K>(numDimensions, maximumSubmitDepth);

#ifndef PREALLOCATE
    // Allocate tuple arrays for the first reference array.
    // Each tuple array will be deallocated by either the
    // KdNode::removeDuplicates function or the ~KdNode destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    // Create an additional element in each tuple array to
    // store the index of the tuple as required by Yu Cao's
    // algorithm. This kludge will work for an integer tuple
    // array but perhaps not for a floating-point array.
    for (size_t i = 0; i < n; ++i) {
      references[0][i] = new K[numDimensions+1];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
      references[0][i][numDimensions] = i;
    }

#ifdef DEBUG_PRINT
    cout << "references[0] array" << endl;
    for (size_t i = 0; i < n; ++i) {
      cout << "(" << references[0][i][0] << "," << references[0][i][1] << ") " << references[0][i][2] << endl;
    }
    cout << endl;
#endif

#else
    // Allocate a tuple vector that comprises all tuple arrays and
    // assign individual tuple arrays to the first reference array.
    // This vector will be deallocated by the ~KdTree destructor.
    // Copy (x, y, z, w...) coordinates to each tuple array.
    // Create an additional element in each tuple array to
    // store the index of the tuple as required by Yu Cao's
    // algorithm. This kludge will work for an integer tuple
    // array but perhaps not for a floating-point array.
    tree->tuples = new vector<K>((numDimensions+1) * n);
    for (size_t i = 0; i < n; ++i) {
      references[0][i] = &(*(tree->tuples)).data()[(numDimensions+1) * i];
      copy(coordinates[i].data(), coordinates[i].data() + numDimensions, references[0][i]);
      references[0][i][numDimensions] = i;
    }

#ifdef DEBUG_PRINT
    cout << "references[0] array" << endl;
    for (size_t i = 0; i < n; ++i) {
     cout << "(" << references[0][i][0] << "," << references[0][i][1] << ") " << references[0][i][2] << endl;
    }
    cout << endl;
#endif

#endif
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Sort the first reference array using multiple threads. Importantly,
    // for compatibility with the 'permutation' vector initialized below,
    // use the first dimension (0) as the leading key of the super key.
    // Also, only the first reference array is populated with tuple arrays.
    beginTime = steady_clock::now();
    MergeSort<K>::mergeSortReferenceAscending(references[0], references[numDimensions], 0,
                                              n-1, 0, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

#ifdef DEBUG_PRINT
    cout << "references[0] array" << endl;
    for (size_t i = 0; i < n; ++i) {
     cout << "(" << references[0][i][0] << "," << references[0][i][1] << ") " << references[0][i][2] << endl;
    }
    cout << endl;

    cout << "coordinates vector" << endl;
    for (size_t i = 0; i < n; ++i) {
      cout << "(" << coordinates[i][0] << "," << coordinates[i][1] << ")" << endl;
    }
    cout << endl;
#endif

    // Remove references to duplicate coordinates via one pass through the first reference array
    // and adjust the number of coordinates (n) to represent the remaining references. 
    beginTime = steady_clock::now();
    signed_size_t const end = KdNode<K>::removeDuplicates(references[0], 0, numDimensions, n);
    n = end + 1;
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    removeTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify that no tuple's index lies beyond the range [0, end];
    for (size_t i = 0; i < n; ++i) {
      if (references[0][i][numDimensions] > end) {
        ostringstream buffer;
        buffer << "\n\ntuple " << i << " index = " << references[0][i][numDimensions]
               << " > " << end << endl << endl;
        throw runtime_error(buffer.str());
      }
    }

#ifdef DEBUG_PRINT
    cout << "end = " << end << endl;
    cout << "references[0] array" << endl;
    for (size_t i = 0; i < n; ++i) {
     cout << "(" << references[0][i][0] << "," << references[0][i][1] << ") " << references[0][i][2] << endl;
    }
    cout << endl;
#endif

    // Copy the tuple array pointers from first reference array to all but
    // the last reference array. Sort these referece arrays using multiple
    // threads, but only to the extent of those tuples that were not "removed",
    // i.e., skipped by the removeDuplicates function above.
    beginTime = steady_clock::now();
    for (size_t i = 1; i < numDimensions; ++i) {
      for (size_t j = 0; j < n; ++j) {
        references[i][j] = references[0][j];
      }

#ifdef DEBUG_PRINT
      cout << "references[" << i << "] array before merge sort" << endl;
      for (size_t k = 0; k < n; ++k) {
      cout << "(" << references[i][k][0] << "," << references[i][k][1] << ") " << references[i][k][2] << endl;
      }
      cout << endl;
#endif

      MergeSort<K>::mergeSortReferenceAscending(references[i], references[numDimensions], 0,
                                                n-1, i, numDimensions, maximumSubmitDepth, 0);
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    sortTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

#ifdef DEBUG_PRINT
    cout << "references[1] array after merge sort" << endl;
    for (size_t i = 0; i < n; ++i) {
     cout << "(" << references[1][i][0] << "," << references[1][i][1] << ") " << references[1][i][2] << endl;
    }
    cout << endl;
#endif

    beginTime = steady_clock::now();
#ifndef PREALLOCATE
    // Allocate the kdNodes vector of pointers to KdNode instances
    // but only for references that were not removed by removeDuplicates.
    // Allocate a KdNode instance for each entry in the kdNodes vector.
    vector<KdNode<K>*> kdNodes(n);
    for (size_t i = 0; i < kdNodes.size(); ++i) {
      kdNodes[i] = new KdNode<K>();
    }
#else
    // Allocate a vector of KdNode instances for references that
    // were not removed by the removeDuplicates function,
    tree->kdNodes = new vector<KdNode<K>>(n);
#endif
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    allocateTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Start the timer to time building the k-d tree.
    beginTime = steady_clock::now();

    // Create Presorted Results (aka s) vectors that contain the
    // indices of tuples, as required by Yu Cao's algorithm.
    vector<vector<size_t>> s(numDimensions, vector<size_t>(n));
    for (size_t i = 0; i < numDimensions; ++i) {
      for (size_t j = 0; j < n; ++j) {
        s[i][j] = references[i][j][numDimensions];
      }
    }

#ifdef DEBUG_PRINT
    cout << "s vector " << coordinates.size() << endl;
    for (size_t i = 0; i < n; ++i) {
      for (size_t j = 0; j < numDimensions; ++j) {
        cout << s[j][i] << "  ";
      }
      cout << endl;
    }
    cout << endl;
#endif

    // Call either the single-threaded or dual-threaded version of the
    // algorithm depicted in Figure 2 of Yu Cao et al., depending on
    // whether 1 or 2 threads are available to execute the algorithm.
    // Create the f vector to return the result of either version.
    vector<size_t> f(n);
#ifdef DUAL_THREAD_YUCAO
    if (maximumSubmitDepth < 0) {
      algorithmYuCao1(s, f, n, numDimensions);
    } else {
      algorithmYuCao2(s, f, n, numDimensions);
    }
#else
    algorithmYuCao1(s, f, n, numDimensions);
#endif

#ifdef DEBUG_PRINT
    cout << endl << "final vector" << endl;
    for (size_t i = 0; i < n; ++i) {
      cout << f[i] << endl;
    }
    cout << endl;
#endif

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Restore the original, unsorted order of the first reference
    // array into the last reference array, because Yu Cao's algorithm
    // expects unsorted tuples.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < n; ++i) {
      references[numDimensions][references[0][i][numDimensions]] = references[0][i];
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    unsortTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

#ifdef DEBUG_PRINT
    cout << "references[2] array" << endl;
    for (size_t i = 0; i < n; ++i) {
     cout << "(" << references[2][i][0] << "," << references[2][i][1] << ") " << references[2][i][2] << endl;
    }
    cout << endl;
#endif

    // Build the k-d tree from the "final" (aka f) vector and add the execution time to kdTime.
    beginTime = steady_clock::now();
#ifndef PREALLOCATE
    tree->root = buildKdTree(f, references[numDimensions], kdNodes, 0, n);
#else
    tree->root = buildKdTree(f, references[numDimensions], tree->kdNodes, 0, n);
#endif
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    kdTime += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() )
    // or log2( kdNodes.size() ), depending on whether KD_TREE_DYNAMIC_H is defined,
    // and assuming a balanced tree.
    signed_size_t maxDepth = 1;
#ifdef KD_TREE_DYNAMIC_H
    signed_size_t size = kdNodes.size();
#else
    signed_size_t size = coordinates.size();
#endif
    while (size > 0) {
      ++maxDepth;
      size >>= 1;
    }

    // It is unnecessary to compute the partition coordinate upon each recursive call of
    // the buildKdTree function because that coordinate depends only on the depth of
    // recursion, so it may be pre-computed and stored in the permutation vector.
    // Add the leading dimension p to the pre-computed partition coordinate (modulo
    // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
    // a sub-tree whose root node has a non-zero partition coordinate.
    vector<signed_size_t> permutation(maxDepth);
    for (size_t i = 0; i < permutation.size(); ++i) {
      permutation[i] = i % numDimensions;
    }

    // Verify the k-d tree and report the number of kdNodes.
    //
    // Because the partition coordinate permutes in the order 0, 1, 2, 3, 0, 1, 2, 3, etc.
    // (for e.g. 4-dimensional data), the leading key of the super key will be 0 at the
    // first level of the nascent tree, consistent with having sorted the reference array
    // using 0 as the leading key of the super key.
    beginTime = steady_clock::now();
    numberOfNodes = tree->root->verifyKdTree(permutation, numDimensions, maximumSubmitDepth, 0);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
  
    // Delete the references arrays but not the tuples arrays that they point to.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < numDimensions+1; ++i) {
      delete[] references[i];
    }
    delete[] references;

    // If PREALLOCATE is undefined, clear the kdNodes vector in order to measure its
    // deallocation time. Do not deallocate the KdNode instances that it points to
    // because they will be deallocated recursively by the ~KdNode destructor.
#ifndef PREALLOCATE
    kdNodes.clear();
#endif

    // Clear the s and f vectors in order to measure their deallocation times.
    s.clear();
    f.clear();

    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    deallocateTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

#ifdef DEBUG_PRINT
    tree->printKdTree(numDimensions);
    cout << endl;
#endif

    // Return the pointer to the k-d tree.
    return tree;
  }

  /*
   * The buildKdTree function builds a k-d tree via O(n) complexity by recursively subdividing
   * the "final" (aka f) vector via the algorithm described by Yu Cao et al. and depicted in
   * Figure 3 of "A New Method to Construct the KD Tree Based on Presorted Results", Complexity,
   * Volume 2020, Article ID 8883945, https://doi.org/10.1155/2020/8883945
   *
   * Calling parameters:
   *
   * f - a vector<size_t> that represents the "final" vector
   * t - a K** of pointers to each of the (x, y, z, w...) tuples
   * kdNodes - a vector<KdNode<K>>* if PREALLOCATE is defined
   *         - a vector<KdNode<K>*> if PREALLOCATE is undefined
   * size_t init - initial position of the current sub-tree
   * size_t size - size of the current sub-tree
   *
   * returns: a KdNode pointer to the root of the current sub-tree
   */
private:
  static KdNode<K>* buildKdTree(const vector<size_t>& f,
                                K** const t,
#ifndef PREALLOCATE
                                const vector<KdNode<K>*>& kdNodes,
#else
                                vector<KdNode<K>>* const kdNodes,
#endif
                                signed_size_t const init,
                                signed_size_t const size) {

    // Subdivide the current sub-tree according to the number
    // of elements that it contains. The optimum order of the
    // following tests might be determined by counting the
    // number of times that each test is performed for a typical
    // set of tuples.
    KdNode<K>* root = nullptr;
    if (size > 4) {
      // The current sub-tree contains greater than four elements,
      // so its lower and upper sub-trees are created via recursive
      // calls to this buildKdTree function.
      size_t const lower = init;
      size_t const lowerSize = size/2;
      size_t const upperSize = (size - 1)/2;
      size_t const middle = init + lowerSize;
      size_t const upper = 1 + middle;
      root = KdNode<K>::getKdNode(t, kdNodes, f[middle]);
      root->ltChild = buildKdTree(f, t, kdNodes, lower, lowerSize);
      root->gtChild = buildKdTree(f, t, kdNodes, upper, upperSize);
    } else if (size == 4) {
      // The current sub-tree contains four elements, so the element that
      // has the largest key is the upper child of the element that has
      // the next largest key, and the lower child of that element that has
      // the next largest key is a sub-tree that contains the two elements
      // that have the smallest keys.
      size_t const lower = init;
      size_t const lowerSize = size/2;
      size_t const middle = init + lowerSize;
      size_t const upper = 1 + middle;
      root = KdNode<K>::getKdNode(t, kdNodes, f[middle]);
      root->ltChild = buildKdTree(f, t, kdNodes, lower, lowerSize);
      root->gtChild = KdNode<K>::getKdNode(t, kdNodes, f[upper]);
    } else if (size == 3) {
      // The current sub-tree contains three elements, so the middle
      // element is the parent of two 1-element sub-trees.
      size_t const lower = init;
      size_t const middle = init + (size/2);
      size_t const upper = 1 + middle;
      root  = KdNode<K>::getKdNode(t, kdNodes, f[middle]);
      root->ltChild = KdNode<K>::getKdNode(t, kdNodes, f[lower]);
      root->gtChild = KdNode<K>::getKdNode(t, kdNodes, f[upper]);
    } else if (size == 2) {
      // The current sub-tree contains two elements, so the element that
      // has the smaller key is the lower child of the element that
      // has the larger key, and the element that has the larger key
      // has no upper child.
      size_t const lower = init;
      size_t const middle = init + (size/2);
      root = KdNode<K>::getKdNode(t, kdNodes, f[middle]);
      root->ltChild = KdNode<K>::getKdNode(t, kdNodes, f[lower]);
      root->gtChild = nullptr;
    } else if (size == 1) {
      // The current sub-tree comprises only one element,
      // so get a k-d node for it. This particular case
      // might not be executed because the 2, 3, and 4
      // element cases create a 1-element sub-tree. If
      // the 3-element case were removed, this 1-element
      // case would be executed.
      root = KdNode<K>::getKdNode(t, kdNodes, f[init]);
    } else {
      // The current sub-tree contains no elements.
      throw runtime_error("\n\nsub-tree contains no elements\n");
    }

    return root;
  }

  /*
   * The algorithmYuCao1 executes via a single thread the algorithm
   * in Figure 2 of Yu Cao et al.
   * 
   * Calling parameters:
   * 
   * s - a vector<vector<size_t>> of Presorted Results
   * f - a vector<size_t> to return the result of the algorithm
   * n - the number of tuples
   * dim - the number of dimensions (aka k)
   */
private:
  static void algorithmYuCao1(const vector<vector<size_t>>& s,
                              vector<size_t>& f,
                              size_t const n,
                              size_t const dim) {

    // Initialize the bn, ss, and cur vectors as per Figure 1 of Yu Cao et al.
    vector<size_t> bn(n, 0), ss(n, n), cur(n, 0);

#ifdef DEBUG_PRINT
    cout << endl << "bn, ss, and cur vectors initially" << endl;
    for (size_t k = 0; k < n; ++k) {
      cout << bn[k] << "  " << ss[k] << "  " << cur[k] << endl;
    }
    cout << endl;
#endif

    // Execute the algorithm shown in Figure 2 of Yu Cao et al.
    // zeroCount holds the count of zero ss vector elements
    // and signals the end of iterative splitting when it equals
    // the number of tuples.
    for (size_t j = 0, zeroCount = 0; zeroCount < n; ++j) {

      // The reference arrays index advances cyclically with each split.
      size_t d = j % dim;

      // Process each element of the s vector in sorted order.
      for (size_t i = 0; i < n; ++i) {
        size_t tmpI = s[d][i];
        size_t tmpBN = bn[tmpI];
        size_t tmpSize = ss[tmpBN];

        // Don't re-process this element if it is the median of
        // a higher-level sub-tree and hence has already been
        // assigned a size of zero.
        if (tmpSize == 0) {
          continue;
        }

        // Compute the start indices and half-sizes of the lower and
        // upper sub-trees and the median of the current sub-tree,
        // which is in fact the half size of the lower sub-tree.
        // If the current sub-tree contains an odd number of elements,
        // its lower and upper sub-trees contain equal numbers of
        // elements, but if the current sub-tree contains an even
        // number of elements, its upper sub-tree contains one less
        // element than its lower sub-tree.
        size_t lower = tmpBN;
        size_t lowerSize = tmpSize/2;
        size_t upperSize = (tmpSize - 1)/2;
        size_t median = tmpBN + lowerSize;
        size_t upper = 1 + median;

        // Does the element belong to the lower sub-tree?
        if (cur[tmpBN] < lowerSize) {
          bn[tmpI] = lower; // Yes, so assign lower to its beginning.
        }

        // Otherwise, does the element belong to the upper sub-tree?
        else if (cur[tmpBN] > lowerSize) {
          bn[tmpI] = upper; // Yes, so assign upper to its beginning.
        }

        // Otherwise, the element is the median of the current sub-tree,
        // so assign median to its beginning, assign zero to its size, and
        // increment the count of zero ss vector elements.
        else {
          bn[tmpI] = median;
          ss[median] = 0;
          zeroCount++;
        }

        // If processing the current sub-tree has finished, initialize
        // the start indices and sizes of the lower and upper sub-trees
        // unless the size of the current sub-tree is 1 to specify a leaf.
        // No need to initialize cur[tmpBN] because tmpBN equals lower.
        // Presumably, the case of a 2-element sub-tree is accommodated
        // by the padding of the ss and cur vectors by one extra element.
        if (tmpSize > 1 && ++cur[tmpBN] >= tmpSize) {
          ss[lower] = lowerSize;
          ss[upper] = upperSize;
          cur[lower] = cur[upper] = 0;
        }
      }

      // Print the contents of the bn, ss, and cur vectors after each split.
#ifdef DEBUG_PRINT
      cout << endl << "bn, ss, and cur vectors after split " << (j+1) << endl;
      for (size_t k = 0; k < n; ++k) {
        cout << bn[k] << "  " << ss[k] << "  " << cur[k] << endl;
      }
#endif

    }

    // Construct the final (aka f) vector.
    for (size_t i = 0; i < n; ++i) {
      f[bn[i]] = i;
    }

  }

  /*
   * The split function processes each element of the upper half
   * of the s vector in reverse sorted order.
   * 
   * Calling parameters:
   * 
   * s - a vector<vector<size_t> of Presorted Results (aka index vectors)
   * bn - a vector<size_t> of the beginning indices of sub-trees
   * ss - a vector<size_t> of the sizes of sub-trees
   * curFwd - a vector<size_t> of current counts of sub-tree elements
   *          counted in forward manner (low to high address)
   * curRev - a vector<size_t> of current counts of sub-tree elements
   *          counted in reverse manner (high to low address)
   * zeroCount - an atomic<size_t> count of ss zero elements
   * d - the dimension for indexing the Presorted Results (s) vector
   * n - the number of tuples
   */
private:
  static void split(const vector<vector<size_t>>& s,
                    vector<size_t>& bn,
                    vector<size_t>& ss,
                    vector<size_t>& curFwd,
                    vector<size_t>& curRev,
                    atomic<size_t>& zeroCount,
                    size_t const d,
                    size_t const n) {

    // Process each element of the s vector in sorted order.
    for (signed_size_t i = n-1; i >= static_cast<signed_size_t>(n/2); --i) {
      size_t tmpI = s[d][i];
      size_t tmpBN = bn[tmpI];
      size_t tmpSize = ss[tmpBN];

      // Don't re-process this element if it is the median of
      // a higher-level sub-tree and hence has already been
      // assigned a size of zero.
      if (tmpSize == 0) {
        continue;
      }

      // Compute the start indices and half-sizes of the lower and
      // upper sub-trees and the median of the current sub-tree,
      // which is in fact the half size of the lower sub-tree.
      // If the current sub-tree contains an odd number of elements,
      // its lower and upper sub-trees contain equal numbers of
      // elements, but if the current sub-tree contains an even
      // number of elements, its upper sub-tree contains one less
      // element than its lower sub-tree.
      size_t lower = tmpBN;
      size_t lowerSize = tmpSize/2;
      size_t upperSize = (tmpSize - 1)/2;
      size_t median = tmpBN + lowerSize;
      size_t upper = 1 + median;

      // Does the element belong to the lower sub-tree?
      if (tmpSize - 1 - curRev[tmpBN] < lowerSize) {
        bn[tmpI] = lower; // Yes, so assign lower to its beginning.
      }

      // Otherwise, does the element belong to the upper sub-tree?
      else if (tmpSize - 1 - curRev[tmpBN] > lowerSize) {
        bn[tmpI] = upper; // Yes, so assign upper to its beginning.
      }

      // Otherwise, the element is the median of the current sub-tree,
      // so assign median to its beginning, assign zero to its size, and
      // increment the count of zero ss vector elements. Apparently, the
      // following fetch_add function is the fastest way to implement
      // zeroCount++ but std::memory_order_relaxed doesn't improve the
      // speed on Intel architectures. See answer #10 at the following URL.
      // https://stackoverflow.com/questions/41206861/how-to-implement-an-atomic-counter
      else {
        bn[tmpI] = median;
        ss[median] = 0;
        zeroCount.fetch_add(1, memory_order_relaxed);
      }

      // If processing the current sub-tree has finished, initialize
      // the start indices and sizes of the lower and upper sub-trees
      // unless the size of the current sub-tree is 1 to specify a leaf.
      // No need to initialize cur[tmpBN] because tmpBN equals lower.
      // Presumably, the case of a 2-element sub-tree is accommodated
      // by the padding of the ss and cur vectors by one extra element.
      if (tmpSize > 1 && ++curRev[tmpBN] + curFwd[tmpBN] >= tmpSize) {
        ss[lower] = lowerSize;
        ss[upper] = upperSize;
        curRev[lower] = curRev[upper] = curFwd[lower] = curFwd[upper] = 0;
      }
    }
  }

  /*
   * The algorithmYuCao2 executes via two threads the algorithm
   * in Figure 2 of Yu Cao et al.
   * 
   * Calling parameters:
   * 
   * s - a vector<vector<size_t>> of Presorted Results
   * f - a vector<size_t> to return the result of the algorithm
   * n - the number of tuples
   * dim - the number of dimensions (aka k)
   */
private:
  static void algorithmYuCao2(const vector<vector<size_t>>& s,
                              vector<size_t>& f,
                              size_t const n,
                              size_t const dim) {

    // Initialize the bn, ss, curFwd, and curRev vectors as per
    // Figure 1 of Yu Cao et al.
    vector<size_t> bn(n, 0), ss(n, n), curFwd(n, 0), curRev(n, 0);

    // Execute the algorithm shown in Figure 2 of Yu Cao et al.
    // zeroCount holds the count of zero ss vector elements
    // and signals the end of iterative splitting when it equals
    // the number of tuples.
    atomic<size_t> zeroCount{0};
    for (size_t j = 0; zeroCount < n; ++j) {

      // The Presorted Results (s) dimension advances cyclically with each split.
      size_t d = j % dim;

      // Process each element of the lower half of the s vector
      // in reverse sorted order via a child thread. This async
      // function call won't compile without a lambda function.
      auto splitFuture = async(launch::async, [&] {
                                                    split(s, bn, ss, curFwd, curRev,
                                                          zeroCount, d, n);
                                                  });

      // Process each element of the lower half of the s vector
      // in forward sorted order via the master thread.
      for (size_t i = 0; i < n/2; ++i) {
        size_t tmpI = s[d][i];
        size_t tmpBN = bn[tmpI];
        size_t tmpSize = ss[tmpBN];

        // Don't re-process this element if it is the median of
        // a higher-level sub-tree and hence has already been
        // assigned a size of zero.
        if (tmpSize == 0) {
          continue;
        }

        // Compute the start indices and half-sizes of the lower and
        // upper sub-trees and the median of the current sub-tree,
        // which is in fact the half size of the lower sub-tree.
        // If the current sub-tree contains an odd number of elements,
        // its lower and upper sub-trees contain equal numbers of
        // elements, but if the current sub-tree contains an even
        // number of elements, its upper sub-tree contains one less
        // element than its lower sub-tree.
        size_t lower = tmpBN;
        size_t lowerSize = tmpSize/2;
        size_t upperSize = (tmpSize - 1)/2;
        size_t median = tmpBN + lowerSize;
        size_t upper = 1 + median;

        // Does the element belong to the lower sub-tree?
        if (curFwd[tmpBN] < lowerSize) {
          bn[tmpI] = lower; // Yes, so assign lower to its beginning.
        }

        // Otherwise, does the element belong to the upper sub-tree?
        else if (curFwd[tmpBN] > lowerSize) {
          bn[tmpI] = upper; // Yes, so assign upper to its beginning.
        }

        // Otherwise, the element is the median of the current sub-tree,
        // so assign median to its beginning, assign zero to its size, and
        // increment the count of zero ss vector elements. Apparently, the
        // following fetch_add function is the fastest way to implement
        // zeroCount++ but std::memory_order_relaxed doesn't improve the
        // speed on Intel architectures. See answer #10 at the following URL.
        // https://stackoverflow.com/questions/41206861/how-to-implement-an-atomic-counter
        else {
          bn[tmpI] = median;
          ss[median] = 0;
          zeroCount.fetch_add(1, memory_order_relaxed);
        }

        // If processing the current sub-tree has finished, initialize
        // the start indices and sizes of the lower and upper sub-trees
        // unless the size of the current sub-tree is 1 to specify a leaf.
        // No need to initialize cur[tmpBN] because tmpBN equals lower.
        // Presumably, the case of a 2-element sub-tree is accommodated
        // by the padding of the ss and cur vectors by one extra element.
        if (tmpSize > 1 && ++curFwd[tmpBN] + curRev[tmpBN] >= tmpSize) {
          ss[lower] = lowerSize;
          ss[upper] = upperSize;
          curFwd[lower] = curFwd[upper] = curRev[lower] = curRev[upper] = 0;
        }
      }

      // Wait for the child thread to finish execution.
      try {
        splitFuture.get();
      }
      catch (exception const& e) {
        throw runtime_error("\n\ncaught exception for split future in algrithmYuCao2\n");
      }

      // Print the contents of the bn, ss, curFWd, and curRev vectors after each split.
#ifdef DEBUG_PRINT
      cout << endl << "bn, ss, curFwd, and curRev vectors after split " << (j+1) << endl;
      for (size_t k = 0; k < n; ++k) {
        cout << bn[k] << "  " << ss[k] << "  " << curFwd[k] << "  " << curRev[k] << endl;
      }
#endif

    }

    // Construct the final (aka f) vector.
    for (size_t i = 0; i < n; ++i) {
      f[bn[i]] = i;
    }
  }

}; // class KdTreeYuCao

#endif // KD_TREE_YUCAO_H


==> anc/C++/kdtree/test_kdtree.cpp <==
/*
 * Copyright (c) 2015, 2021, 2023, 2024, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdTreeKnlogn.h, kdTreeNlogn.h and kdTreeYuCao.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W -D PREALLOCATE test_kdtree.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * -D YUCAO - Select the O(kn log n) presort and O(n log n) k-d tree build algorithms
 *            if -D NLOGN is not also specified. See the journal article by Yu Cao et al.,
 *            "A New Method to Construct the KD Tree Based on Presorted Results", Complexity
 *             Volume 2020, Article ID 8883945, https://doi.org/10.1155/2020/8883945
 * 
 * -D DEBUG_PRINT - If -D YUCAO is also specified, provide a simple coordinates vector
 *                  as specified in Figure 1 of the Yu Cao et al. article and test it
 *                  via this test_kdTree.cpp file and print various arrays the createKdTree
 *                  function of kdTreeYuCao.h to facilitate debugging Yu Cao's algorithm. * 
 * 
 * The following compilation defines create a k-d tree with more nodes than shown
 * in Figure 1 of the Yu Cao et al. article.
 * 
 * -D YUCAO -D DEBUG_PRINT -D LARGE_TREE
 * 
 * The following compilation defines create a k-d tree with an even number of nodes.
 * 
 * -D YUCAO -D DEBUG_PRINT-D LARGE_TREE -D EVEN_TREE
 * 
 * The following compilation defines apply to the O(n log n), O(kn log n) and Yu Cao algorithms.
 *
 * -D PREALLOCATE - If defined, all instances of KdNodes and all tuple arrays are
 *                  allocated en masse within vectors instead of being allocated
 *                  individually. This decreases the time required to allocate and
 *                  deallocate the KdNode instances and tuple arrays.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the Yu Cao algorithm.
 * 
 * -D DUAL_THREAD_YUCAO - Execute the dual-threaded version of the k-d tree-building
 *                        algorithm depicted in Figure 2 of Yu Cao et al.
 * 
 * Usage:
 *
 * test_kdtree [-i I] [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-g] [-j] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree creation
 *
 * -n The number N of randomly generated points used to build the k-d tree
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -x The number X of duplicate points added to test removal of duplicate points
 *
 * -d The number of dimensions D (aka k) of the k-d tree
 *
 * -t The number of threads T used to build and search the k-d tree
 *
 * -p The maximum number P of nodes to report when reporting region search results
 *
 * -g Find nearest neighbors to a query point near the origin
 * 
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -r Construct nearest-neighbors and reverse-nearest-neighbors maps
 *
 * -h Help
 */

#include "kdTree.h"

/*
 * This is the type used for the test. Change the intrisic type in
 * this typedef to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t; // Add required #include and using to kdTreeNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */
pair<double, double> calcMeanStd(const vector<double>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t numNeighbors = 5;
  signed_size_t extraPoints = 100;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 4;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool neighbors = false;
  bool region = false;
  bool reverseNearestNeighbors = false;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
#ifndef YUCAO
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
#endif
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
#ifdef REVERSE_NEAREST_NEIGHBORS
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverseNearestNeighbors")) {
      reverseNearestNeighbors = !reverseNearestNeighbors;
      continue;
    }
#endif
    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-g] [-j] [-r] [-h]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
#ifndef YUCAO
           << "-x The number X of duplicate points added to test removal of duplicate points" << endl << endl
#endif
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-g Find nearest neighbors to a query point near the origin" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
#ifdef REVERSE_NEAREST_NEIGHBORS
           << "-r Construct nearest-neighbors and reverse-nearest-neighbors maps" << endl << endl
#endif
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Declare and initialize the coordinates and oneCoordinte vectors.
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
  vector<kdKey_t> oneCoordinate(numPoints);
#if !defined (YUCAO) || !defined(DEBUG_PRINT)
  vector<vector<kdKey_t>> coordinates(numPoints + extraPoints, vector<kdKey_t>(numDimensions));
#else
  // Override the coordinates vector with a definition from Yu Cao Figure 1.
#ifdef LARGE_TREE
#ifndef EVEN_TREE
  vector<vector<kdKey_t>> coordinates = { {2,3,4}, {5,4,2}, {9,6,7}, {4,7,9}, {8,1,5}, 
                                          {7,2,6}, {9,4,1}, {8,3,2}, {9,7,8}, {6,3,2},
                                          {3,4,5}, {1,6,8}, {9,5,3}, {2,1,3}, {8,7,5} };
#else
  vector<vector<kdKey_t>> coordinates = { {2,3,4}, {5,4,2}, {9,6,7}, {4,7,9}, {8,1,5}, 
                                          {7,2,6}, {9,4,1}, {8,3,2}, {9,7,8}, {6,3,2},
                                          {3,4,5}, {1,6,8}, {9,5,3}, {2,1,3} };
#endif
#else
  vector<vector<kdKey_t>> coordinates = { {6,1}, {9,4}, {1,2}, {3,5}, {2,8}, {7,9}, {8,3} };
#endif
  numDimensions = coordinates[0].size();
#endif

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "max number of threads = " << numThreads
       << "  max submit depth = " << maximumSubmitDepth << endl << endl;

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl << endl;

  // Allocate vectors to store the execution times for k-d tree creation.
  vector<double> allocateTime(iterations);
  vector<double> sortTime(iterations);
  vector<double> removeTime(iterations);
  vector<double> kdTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> deallocateTime(iterations);
  vector<double> unsortTime(iterations);
  vector<double> kdTotalTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTime(iterations);
  vector<double> bruteNeighborsTime(iterations);
  vector<double> regionTime(iterations);
  vector<double> bruteRegionTime(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t>query(numDimensions);
  vector <kdKey_t>queryLower(numDimensions);
  vector <kdKey_t>queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }
  
  // Iterate the creation of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  KdTree<kdKey_t>* tree =nullptr;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i][j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i][j] = coordinates[numPoints - 1 - i][j];
      }
    }

    // Create the static k-d tree.
    vector<vector<kdKey_t>> copyCoordinates = coordinates;
    signed_size_t numNodes;
    double aT, sT, rT, kT, vT, dT, uT;
    tree = KdTree<kdKey_t>::createKdTree(copyCoordinates, maximumSubmitDepth,
                                         numNodes, aT, sT, rT, kT, vT, dT, uT);

    // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
    kdTotalTime[k] += aT + sT + rT + kT + dT;
    allocateTime[k] += aT;
    sortTime[k] += sT;
    removeTime[k] += rT;
    kdTime[k] += kT;
    verifyTime[k] += vT;
    deallocateTime[k] += dT;
    unsortTime[k] += uT;
    
    // Record the number of nodes and the tree height for the static tree.
    numberOfNodes = numNodes;

    // Find numNeighbors nearest neighbors to each coordinate.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    if (region) {
      list<KdNode<kdKey_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTime[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    // Delete the k-d tree except for the last iteration if REVERSE_NEAREST_NEIGHBORS is defined.
#ifdef REVERSE_NEAREST_NEIGHBORS
    if (k < iterations - 1) {
      delete tree;
    }
  #else
    delete tree;
#endif

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics including creation and search execution times.
  cout << endl << "Number of nodes = " << numberOfNodes << endl << endl;

  auto timePair = calcMeanStd(kdTotalTime);
  cout << "kdTotalTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(allocateTime);
  cout << "allocateTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(sortTime);
  cout << "sortTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(removeTime);
  cout << "removeTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

#if defined(YUCAO) && !defined(NLOGN)
  timePair = calcMeanStd(unsortTime);
  cout << "unsortTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;
#endif

  timePair = calcMeanStd(kdTime);
  cout << "kdBuildTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;
  timePair = calcMeanStd(verifyTime);
  cout << "verifyTime = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd(deallocateTime);
  cout << "deallocateTime = " << fixed << setprecision(6) << timePair.first
       << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
      timePair = calcMeanStd(neighborsTime);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteNeighborsTime);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
      // Create a k-d tree for the sole purpose of calling the printTuple function.
      KdTree<kdKey_t>* tree = new KdTree<kdKey_t>(numDimensions, numberOfNodes);
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd(regionTime);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd(bruteRegionTime);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      // Delete the k-d tree.
      delete tree;
  }

  cout << endl;

#ifdef REVERSE_NEAREST_NEIGHBORS
  // Optionally construct a nearest neighbor vector and a reverse nearest neighbors vector.
  // Each vector element contains a list that is initialized to an empty list.
  if (reverseNearestNeighbors) {
    auto beginTime = steady_clock::now();
    vector< forward_list< pair<double, KdNode<kdKey_t>*> > > nn(coordinates.size());
    vector< forward_list< pair<double, KdNode<kdKey_t>*> > > rnn(coordinates.size());
    vector<mutex> mutexes(coordinates.size());
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const vectorTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "vector initialization  time = " << fixed << setprecision(2) << vectorTime << " seconds" << endl << endl;

    beginTime = steady_clock::now();
    tree->findReverseNearestNeighbors(nn, rnn, mutexes, numDimensions, numNeighbors, maximumSubmitDepth);
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const reverseNearestNeighborTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "reverse nearest neighbor time = " << fixed << setprecision(2) << reverseNearestNeighborTime << " seconds" << endl << endl;
    cout << "number of non-empty nearest neighbors lists = " << tree->nonEmptyLists(nn) << endl;
    cout << "number of non-empty reverse nearest neighbors lists = " << tree->nonEmptyLists(rnn) << endl << endl;

    // Report the mean and standard deviation distance and number of reverse nearest neighbors.
    double meanSize, stdSize, meanDist, stdDist;
    tree->calculateMeanStd(rnn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean reverse nearest neighbor distance = " << scientific << setprecision(3) << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean reverse nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Report the mean and standard deviation distance and number of nearest neighbors.
    tree->calculateMeanStd(nn, meanSize, stdSize, meanDist, stdDist);
    cout << "mean nearest neighbor distance = " << scientific << meanDist
         << "  standard deviation = " << stdDist << endl;
    cout << "mean nearest neighbor list size = " << fixed << setprecision(3) << meanSize
         << "  standard deviation = " << stdSize << endl << endl;

    // Verify the consistency between the nearest neighbors and reverse nearest neighbors vectors.
    beginTime = steady_clock::now();
    tree->verifyReverseNeighbors(nn, rnn, coordinates.size());
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    double const verifyReverseTime = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    cout << "verify reverse nearest neighbor time = " << fixed << setprecision(2) << verifyReverseTime << " seconds" << endl << endl;

    // Delete the tree because it was not deleted during the final iteration above.
    delete tree;
  }
#endif

  return 0;
}


==> anc/C++/kdtree/test_kdtreedynamic.cpp <==
/*
 * Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdTreeDynamic.h, kdTreeKnlogn.h and kdTreeNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W test_kdtreedynamic.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * -D ENABLE_PREFERRED_TEST - Enable comparing the heights of a deleted 2-child node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * -D ENABLE_1TO3 - Enable curtailing recursive deletion when a subtree contains <= 3 nodes.
 * 
 * -D AVL_BALANCE - If defined, KdTreeDynamic::isBalanced checks for AVL balancing;
 *                  otherwise, KdTreeDynamic::isBalanced checks for red-black balancing.
 * 
 * -D HEIGHT_DIFF=n - For red-black balancing, the maximum allowed height difference
 *                    between the < and > subtrees of a node when one subtree is empty;
 *                    for AVL balancing, the maximum allowed height difference between
 *                    the < and > subtrees of a node (default 1)
 * 
 * -D MULTI_THREAD_CUTOFF = A cutoff for multi-threaded execution of KdTree::createKdTree (default 16384)
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the KdNode::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to insertion sort
 *                                 in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdtree [-i I] [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-b] [-g] [-j] [-v] [-f] [-w] [-r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -x The number X of duplicate points added to test removal of duplicate points
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point near the origin
 * 
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the tuple and the next tuple after erasure of each tuple (default off)
 * 
 * -w Create a worst-case set of coordinates by walking a k-d tree in order (default off)
 * 
 * -r Reverse the order of the worst-case set of coordinates for erasure (default off)
 *
 * -h Help
 */

 /*
  * Include kdTreeDynamic.h first so that KD_TREE_DYNAMIC_H will be defined
  * for kdTreeMergeSort.h, kdTreeKnlogn.h and kdTreeNlogn.h
  */
#include "kdTreeDynamic.h"
#include "kdTree.h"

/*
 * This is the type used for the test. Change the intrisic type in
 * this typedef to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t; // Add required #include and using to kdTreeNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */

 template <typename T>
 pair<double, double> calcMeanStd(const vector<T>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t extraPoints = 100;
  signed_size_t numNeighbors = 5;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 1;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool balanced = false;
  bool neighbors = false;
  bool region = false;
  bool verify = false;
  bool find = false;
  bool worst = false;
  bool reverse = false;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-b") || 0 == strcmp(argv[i], "--balanced")) {
      balanced = !balanced;
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
    if (0 == strcmp(argv[i], "-v") || 0 == strcmp(argv[i], "--verify")) {
      verify = !verify;
      continue;
    }
    if (0 == strcmp(argv[i], "-f") || 0 == strcmp(argv[i], "--find")) {
      find = !find;
      continue;
    }
    if (0 == strcmp(argv[i], "-w") || 0 == strcmp(argv[i], "--worst")) {
      worst = !worst;
      continue;
    }
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverse")) {
      reverse = !reverse;
      continue;
    }

    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-z Z] [-g] [-j] [-r] [-v] [-f]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number of extra points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-g Find nearest neighbors to a query point near the origin" << endl << endl
           << "-j Perform a region search in a hypercube centered at a query point near the origin" << endl << endl
           << "-v Verify the k-d tree ordering and balance after insertion or erasure of each point" << endl << endl
           << "-f Check for the next point after deleting each point (a cheap tree-order check)" << endl << endl
           << "-w Create a worst-case set of coordinates by walking a k-d tree in order" << endl << endl
           << "-r Reverse the order of the worst-case set of coordinates for erasure" << endl << endl
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "max number of threads = " << numThreads
       << "  max submit depth = " << maximumSubmitDepth << endl << endl;

  // Create an instance of KdTreeDynamic.
  auto tree = new KdTreeDynamic<kdKey_t>(numDimensions, maximumSubmitDepth);

  // Declare and initialize the coordinates and oneCoordinte vectors.
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
  vector<kdKey_t> oneCoordinate(numPoints);
  vector<vector<kdKey_t>> coordinates(numPoints + extraPoints, vector<kdKey_t>(numDimensions));

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl << endl;

  // Allocate vectors to store the execution times and statistics.
  vector<double> createTime(iterations);
  vector<double> insertTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> eraseTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTimeStatic(iterations);
  vector<double> neighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeStatic(iterations);
  vector<double> regionTimeStatic(iterations);
  vector<double> regionTimeDynamic(iterations);
  vector<double> bruteRegionTimeDynamic(iterations);
  vector<double> bruteRegionTimeStatic(iterations);

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query vectors for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t> query(numDimensions);
  vector <kdKey_t> queryLower(numDimensions);
  vector <kdKey_t> queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }

  // Iterate the construction of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0, staticNumberOfNodes = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  size_t treeHeight = 0, staticTreeHeight = 0;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i][j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i][j] = coordinates[numPoints - 1 - i][j];
      }
    }

    // Create a static KdTree instance tree from the coordinates.
    if (balanced) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree, because deletion of a static k-d tree does
      // not delete the k-d node instances when KD_TREE_DYNAMIC_H is defined,
      // whereas deletion of a dynamic k-d tree deletes the k-d node instances.
      //
      // The KdTreeDynamic constructor specifies an R-VALUE BY-REFERENCE
      // calling parameter for its third argument in order to accept the
      // KdTree pointer return value of the KdTree::createKdTree member
      // function. And that constructor deletes the KdTree instance and
      // sets the KdTree pointer to nullptr, to prevent a dangling pointer.
      // 
      // An alternative to these gyrations might be for the createKdTree function
      // to return a std::shared_ptr
      auto copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime,
             verifyTime, deallocateTime, unsortTime;
      auto const tree =
        new KdTreeDynamic<kdKey_t>(numDimensions,
                                   maximumSubmitDepth,
                                   KdTree<kdKey_t>::createKdTree(copyCoordinates,
                                                                 maximumSubmitDepth,
                                                                 numNodes,
                                                                 allocateTime,
                                                                 sortTime,
                                                                 removeTime,
                                                                 kdTime,
                                                                 verifyTime,
                                                                 deallocateTime,
                                                                 unsortTime));

      // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
      createTime[k] = allocateTime + sortTime + removeTime + kdTime + deallocateTime;

      // Record the number of nodes and the tree height for the static tree.
      staticNumberOfNodes = numNodes;
      staticTreeHeight = tree->getHeight();

      // Find numNeighbors nearest neighbors to each coordinate.
      if (neighbors) {
        forward_list< pair<double, KdNode<kdKey_t>*> > neighborList;
        auto beginTime = steady_clock::now();
        tree->findNearestNeighbors(neighborList, query, numNeighbors);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        neighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        forward_list< pair<double, KdNode<kdKey_t>*> > bruteList;
        beginTime = steady_clock::now();
        tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteNeighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of nearest-neighbor search and brute-force search.
        tree->verifyNearestNeighbors(neighborList, bruteList);
      }

      // Perform a region search within a hypercube centered near the origin.
      if (region) {
        list<KdNode<kdKey_t>*> fastRegionList;
        auto beginTime = steady_clock::now();
        tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        regionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        list<KdNode<kdKey_t>*> slowRegionList;
        beginTime = steady_clock::now();
        tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteRegionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of region search and brute-force search.
        tree->verifyRegionSearch(fastRegionList, slowRegionList);
      }

      // Delete the dynamic k-d tree, which also deletes the static k-d tree
      // and the k-d node instances.
      delete tree;
    }

    // If a worst-case set of coordinates is requested, create that set
    // by creating a static, balanced k-d tree and walking that tree in order.
    if (worst) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree, because deletion of a static k-d tree does
      // not delete the k-d node instances when KD_TREE_DYNAMIC_H is defined,
      // whereas deletion of a dynamic k-d tree deletes the k-d node instances.
      //
      // The KdTreeDynamic constructor specifies an R-VALUE BY-REFERENCE
      // calling parameter for its third argument in order to accept the
      // KdTree pointer return value of the KdTree::createKdTree member
      // function. And that constructor deletes the KdTree instance and
      // sets the KdTree pointer to nullptr, to prevent a dangling pointer.
      // 
      // An alternative to these gyrations might be for the createKdTree function
      // to return a std::shared_ptr
      vector<vector<kdKey_t>> copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime,
             verifyTime, deallocateTime, unsortTime;
      auto const tree =
        new KdTreeDynamic<kdKey_t>(numDimensions,
                                   maximumSubmitDepth,
                                   KdTree<kdKey_t>::createKdTree(copyCoordinates,
                                                                 maximumSubmitDepth,
                                                                 numNodes,
                                                                 allocateTime,
                                                                 sortTime,
                                                                 removeTime,
                                                                 kdTime,
                                                                 verifyTime,
                                                                 deallocateTime,
                                                                 unsortTime));

      // Walk the dynamic k-d tree in increasing order and
      // copy each tuple into a coordinate, which sorts the
      // coordinates in the coordinates vector, but only to
      // the extent of duplicate points that are removed by
      // the createKdTree function. Hence, the extra points
      // remain unsorted.
      size_t count = tree->getSortedTree(coordinates);

      // Delete the dynamic k-d tree, which also deletes the static k-d tree
      // and the k-d node instances.
      delete tree;
    }

    // Insert each coordinate into the dynamic k-d tree. In the case
    // when worst==true, the first numPoints coordinates are inserted
    // in increasing sorted order, and the last extraPoints coordinates
    // are inserted in the orginial shuffled order, so the extra points
    // are not re-added to the tree by the insert function.
    auto beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->insert(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
      } else {
        cout << "\n\nfailed to insert tuple " << i << " ";
        tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    insertTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify correct order of each node in the k-d tree and count the nodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->verifyKdTree();
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Check that all points were added to the tree and that
    // the extra points over-wrote the original points.
    if (numberOfNodes != numPoints) {
      ostringstream buffer;
      buffer << "\n\nnumber of points = " << numPoints
             << "  !=  number of nodes = " << numberOfNodes << endl;
      throw runtime_error(buffer.str());
    }

    if ( static_cast<size_t>(numberOfNodes + extraPoints) != coordinates.size() ) {
      ostringstream buffer;
      buffer << "\n\nnumber of coordinates = " << coordinates.size()
             << "  !=  number of nodes + extra points = "
             << (numberOfNodes + extraPoints) << endl;
      throw runtime_error(buffer.str());
     }
     else {
      treeHeight = tree->getHeight();
     }

    // Search for each coordinate in the k-d tree. 
    //
    // No need to reshuffle the coordinates prior to searching the tree
    // for each coordinate because search does not rebalance the tree;
    // hence, the insertion order of the coordinates is irrelevant to search.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (!tree->contains(coordinates[i])) {
        cout << "\n\nfailed to find tuple:";
        tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    containsTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Find numNeighbors nearest neighbors a query coordinate near the origin.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    if (region) {
      list<KdNode<kdKey_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    // Reshuffle the coordinates prior to erasing each coordinate from
    // the tree because erasure rebalances the tree and hence the insertion
    // order of the keys may influence the performance of erasure. But
    // skip this step if worst-case coordinates have already been created.
    //
    // It is necessary to shuffle a vector of pointers to tuple arrays
    // because the shuffle function won't shuffle a 2D vector.
    //
    // Also, it is necessary to shuffle only the original tuples,
    // omitting the extra tuples, so that not attempt is made to
    // erase a tuple twice, because the k-d tree contains only one
    // instance of each tuple.
    if (!worst) {
      auto saveCoordinates = coordinates;
      auto tuplePointers = vector<kdKey_t*>(numPoints);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        tuplePointers[i] = saveCoordinates[i].data();
      }
      shuffle(tuplePointers.begin(), tuplePointers.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        for (signed_size_t j = 0; j < numDimensions; ++j) {
          coordinates[i][j] = tuplePointers[i][j];
        }
      }
    }

    // Erase each coordinate from the dynamic k-d tree, and reverse
    // the order of the coordinates if both worst and reverse are true.
    //
    // Note that the extra points over-wrote some of the original points,
    // so only the number of original points are in the tree.
    beginTime = steady_clock::now();
    if (worst && reverse) {
      for (signed_size_t i = numPoints - 1; i >= 0; --i) {
        if (tree->erase(coordinates[i])) {
          if (verify) {
            tree->verifyKdTree();
          }
          if (find && tree->contains(coordinates[i])) {
            cout << "\n\nfound tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
          if (find && i > 0 && !tree->contains(coordinates[i-1])) {
            cout << "\n\nfailed to find next tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
        } else {
            cout << "\n\nfailed to erase tuple " << i << " ";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
        }
      }
    } else {
      for (signed_size_t i = 0; i < numPoints; ++i) {
        if (tree->erase(coordinates[i])) {
          if (verify) {
            tree->verifyKdTree();
          }
          if (find && tree->contains(coordinates[i])) {
            cout << "\n\nfound tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
          if (find && i < numPoints-1 && !tree->contains(coordinates[i+1])) {
              cout << "\n\nfailed to find next tuple after erasing tuple:";
              tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
              cout << endl;
              exit(0);
          }
        } else {
            cout << "\n\nfailed to erase tuple " << i << " ";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
        }
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    eraseTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    if ( !tree->isEmpty() ) {
      throw runtime_error("\n\ntree is not empty\n");
    }

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics.
  cout << endl << "DYNAMIC TREE:" << endl << endl;
  cout << "number of nodes = " << numberOfNodes
               << "  k-d tree height = " << treeHeight << endl << endl;

  auto timePair = calcMeanStd<double>(insertTime);
  cout << "insert time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(verifyTime);
  cout << "verify time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(containsTime);
  cout << "search time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseTime);
  cout << "delete time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
    cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
    tree->printTuple(query);
    cout << endl;
    timePair = calcMeanStd<double>(neighborsTimeDynamic);
    cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteNeighborsTimeDynamic);
    cout << "brute time     = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
    cout << "\nFound " << numRegionNodes << " tuples by region search within "
         << (queryUpper[0] - queryLower[0]) << " units of ";
    tree->printTuple(query);
    cout << " in all dimensions.\n" << endl;
    timePair = calcMeanStd<double>(regionTimeDynamic);
    cout << "region time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteRegionTimeDynamic);
    cout << "brute time  = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  cout << endl;

  if (balanced) {
    cout << "STATIC TREE:" << endl << endl;
    cout << "number of nodes = " << staticNumberOfNodes
                << "  k-d tree height = " << staticTreeHeight << endl << endl;

    timePair = calcMeanStd<double>(createTime);
    cout << "create time = " << fixed << setprecision(4) << timePair.first
        << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

    if (neighbors) {
      cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
      tree->printTuple(query);
      cout << endl;
      timePair = calcMeanStd<double>(neighborsTimeStatic);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteNeighborsTimeStatic);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }
    if (region) {
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd<double>(regionTimeStatic);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteRegionTimeStatic);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }

    cout << endl;
  }

  // Delete the k-d tree instance.
  delete tree;

  return 0;
}



==> anc/C++/kdtree/test_kdtreedynamic.stats.cpp <==
/*
 * Copyright (c) 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for kdTreeDynamic.stats.h, kdTreeKnlogn.h and kdTreeNlogn.h
 *
 * Compile via: g++ -O3 -std=c++20 -pthread -W test_kdtreedynamic.cpp
 *
 * Optional compilation defines are as follows.
 * 
 * -D NLOGN - Select the O(n log n) algorithm instead of the O(kn log n) algorithm.
 * 
 * -D ENABLE_PREFERRED_TEST - Enable comparing the heights of a deleted 2-child node's
 *                            child subtrees to select a preferred replacement node.
 * 
 * -D ENABLE_1TO3 - Enable curtailing recursive deletion when a subtree contains <= 3 nodes.
 * 
 * -D AVL_BALANCE - If defined, KdTreeDynamic::isBalanced checks for AVL balancing;
 *                  otherwise, KdTreeDynamic::isBalanced checks for red-black balancing.
 * 
 * -D HEIGHT_DIFF=n - For red-black balancing, the maximum allowed height difference
 *                    between the < and > sub-trees of a node when one sub-tree is empty;
 *                    for AVL balancing, the maximum allowed height difference between
 *                    the < and > sub-trees of a node (default 1)
 * 
 * -D MULTI_THREAD_CUTOFF = A cutoff for multi-threaded execution of KdTree::createKdTree (default 16384)
 * 
 * -D STATISTICS - Collect statistics such as the number of rebalancing operations, etc.
 * 
 * -D HISTOGRAM_SIZE=n - The size of the histogram vectors that collect balance data (default 25)
 * 
 * -D MAXIMUM_SIZE=n - The size of the maximum vectors that collect maximum sub-tree sizes (default 25)
 * 
 * -D DEBUG_PRINT - Provide a simple coordinates vector and print information to
 *                  facilitate debugging the KdTreeDynamic insert and erase functions.
 *
 * -D EXTRA_PRINT - Print additional information to facilitate debugging
 *                  the KdTreeDynamic insert and erase functions. This directive
 *                  is ignored unless -D DEBUG_PRINT is defined.
 * 
 * -D WORST_CASE - A pathological coordinates vector that requires frequent rebalancing;
 *                 this option is recognized only if DEBUG_PRINT is also defined.
 * 
 * -D FEWER_CASE - A coordinates vector that comprises fewer coordinates and produces
 *                 a tree wherein the nodes are more evenly distributed side-to-side,
 *                 and requires balancing after the final insertion. The resulting
 *                 tree is useful for creating a diagram of the tree. This option is
 *                 recognized only if DEBUG_PRINT is also defined.
 * 
 * -D NO_SUPER_KEY - Do not compare super-keys in the KdNode::regionSearch function.
 *
 * -D INSERTION_SORT_CUTOFF=n - A cutoff for switching from merge sort to insertion sort
 *                              in the MergeSort::mergeSort* functions (default 15)
 * 
 * -D MERGE_CUTOFF=n - A cutoff for using multiple threads in MergeSort::mergeSort* (default 4096)
 * 
 * -D REVERSE_NEAREST_NEIGHBORS - Enable the construction of a reverse nearest neighbors
 *                                list in response to the -r command-line option.
 * 
 * The following compilation defines apply only to the O(n log n) algorithm.
 *
 * -D MEDIAN_OF_MEDIANS_CUTOFF=n - A cutoff for switching from median of medians to
 *                                 insertion sort in KdNode::partition (default 15)
 * 
 * -D MEDIAN_CUTOFF=n - A cutoff for switching from to 2 threads to calculate the median
 *                      in KdNode::partition (default 16384)
 * 
 * -D INDEX_CUTOFF=n - A cutoff for switching from to 2 threads to find the index of
 *                     the calculated median in KdNode::partition (default 16384)
 * 
 * -D BIDIRECTIONAL_PARTITION - Partition an array about the median of medians proceeding
 *                              from both ends of the array instead of only the beginning.
 * 
 * -D NLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * The following compilation define applies only to the O(kn log n) algorithm.
 * 
 * -D KNLOGN_CUTOFF=n - A cutoff for using multiple threads in buildKdTree (default 4096)
 * 
 * 
 * Usage:
 *
 * test_kdtree [-i I] [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-b] [-g] [-j] [-v] [-f] [-w] [r]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 *
 * -x The number X of duplicate points added to test removal of duplicate points
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -s The search divisor S used for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to each point
 *
 * -j Perform a region search in a hypercubed centered at a query point near the origin
 *
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the tuple and the next tuple after erasure of each tuple (default off)
 * 
 * -w Create a worst-case set of coordinates by walking a k-d tree in order (default off)
 * 
 * -r Reverse the order of the worst-case set of coordinates for erasure (default off)
 *
 * -h Help
 */

 /*
  * Include kdTreeDynamic.h first so that KD_TREE_DYNAMIC_H will be defined
  * for kdTreeMergeSort.h, kdTreeKnlogn.h and kdTreeNlogn.h
  */
#include "kdTreeDynamic.stats.h"
#include "kdTree.h"

/*
 * This is the type used for the test. Change the intrisic type in
 * this typedef to test the k-d tree with different intrisic types.
 */
typedef int64_t kdKey_t; // Add required #include and using to kdTreeNode.h

/*
  * Calculate the mean and standard deviation of the elements of a vector.
  *
  * Calling parameter:
  *
  * vec - a vector
  * 
  * return a pair that contains the mean and standard deviation
  */

 template <typename T>
 pair<double, double> calcMeanStd(const vector<T>& vec) {
  double sum = 0, sum2 = 0;
  for (size_t i = 0; i < vec.size(); ++i) {
    sum += vec[i];
    sum2 += vec[i] * vec[i];
  }
double n = static_cast<double>(vec.size());
return make_pair(sum / n, sqrt((n * sum2) - (sum * sum)) / n);
}

/* Create and search a k-d tree. */
int main(int argc, char** argv) {

  // Set the defaults then parse the input arguments.
  size_t iterations = 1;
  signed_size_t numPoints = 262144;
  signed_size_t extraPoints = 100;
  signed_size_t numNeighbors = 5;
  signed_size_t numDimensions = 3;
  signed_size_t numThreads = 1;
  signed_size_t maximumNumberOfNodesToPrint = 5;
  kdKey_t searchDivisor = 10;
  bool balanced = false;
  bool neighbors = false;
  bool region = false;
  bool verify = false;
  bool find = false;
  bool worst = false;
  bool reverse = false;

  for (signed_size_t i = 1; i < argc; ++i) {
    if (0 == strcmp(argv[i], "-i") || 0 == strcmp(argv[i], "--iterations")) {
      iterations = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-n") || 0 == strcmp(argv[i], "--numPoints")) {
      numPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-m") || 0 == strcmp(argv[i], "--numNeighbors")) {
      numNeighbors = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-d") || 0 == strcmp(argv[i], "--numDimensions")) {
      numDimensions = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-x") || 0 == strcmp(argv[i], "--extraPoints")) {
      extraPoints = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-t") || 0 == strcmp(argv[i], "--numThreads")) {
      numThreads = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-s") || 0 == strcmp(argv[i], "--searchDivisor")) {
      searchDivisor = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-p") || 0 == strcmp(argv[i], "--maximumNodesToPrint")) {
      maximumNumberOfNodesToPrint = atol(argv[++i]);
      continue;
    }
    if (0 == strcmp(argv[i], "-b") || 0 == strcmp(argv[i], "--balanced")) {
      balanced = !balanced;
      continue;
    }
    if (0 == strcmp(argv[i], "-g") || 0 == strcmp(argv[i], "--neighbors")) {
      neighbors = !neighbors;
      continue;
    }
    if (0 == strcmp(argv[i], "-j") || 0 == strcmp(argv[i], "--region")) {
      region = !region;
      continue;
    }
    if (0 == strcmp(argv[i], "-v") || 0 == strcmp(argv[i], "--verify")) {
      verify = !verify;
      continue;
    }
    if (0 == strcmp(argv[i], "-f") || 0 == strcmp(argv[i], "--find")) {
      find = !find;
      continue;
    }
    if (0 == strcmp(argv[i], "-w") || 0 == strcmp(argv[i], "--worst")) {
      worst = !worst;
      continue;
    }
    if (0 == strcmp(argv[i], "-r") || 0 == strcmp(argv[i], "--reverse")) {
      reverse = !reverse;
      continue;
    }

    if (0 == strcmp(argv[i], "-h") || 0 == strcmp(argv[i], "--help")) {
      cout << endl << "Usage:" << endl << endl
           << "kdTreeKnlogn [-n N] [-m M] [-x X] [-d D] [-t T] [-s S] [-p P] [-z Z] [-b] [-g] [-j] [-r] [-v] [-f]" << endl << endl
           << "where the command-line options are interpreted as follows." << endl << endl
           << "-i The number I of iterations of k-d tree creation" << endl << endl
           << "-n The number N of randomly generated points used to build the k-d tree" << endl << endl
           << "-m The maximum number M of nearest neighbors added to a priority queue" << endl << endl
           << "-x The number of extra points added to test removal of duplicate points" << endl << endl
           << "-d The number of dimensions D (aka k) of the k-d tree" << endl << endl
           << "-t The number of threads T used to build and search the k-d tree" << endl << endl
           << "-s The search divisor S used for region search" << endl << endl
           << "-p The maximum number P of nodes to report when reporting region search results" << endl << endl
           << "-b Build a balanced k-d tree for comparison to the dynamic k-d tree" << endl << endl
           << "-g Find nearest neighbors to a query point near the origin" << endl << endl
           << "-j Perform a region search in a hypercubed centered at a query point near the origin" << endl << endl
           << "-v Verify the k-d tree ordering and balance after insertion or erasure of each point" << endl << endl
           << "-f Check for the next point after deleting each point (a cheap tree-order check)" << endl << endl
           << "-w Create a worst-case set of coordinates by walking a k-d tree in order" << endl << endl
           << "-r Reverse the order of the worst-case set of coordinates for erasure" << endl << endl
           << "-h List the command-line options" << endl << endl;
      exit(1);
    }
    {
      ostringstream buffer;
      buffer << "\n\nillegal command-line argument: " << argv[i] << endl;
      throw runtime_error(buffer.str());
    }
  }

  // It is impossible to find more nearest neighbors than there are points.
  numNeighbors = min(numNeighbors, numPoints + extraPoints + 1);

  // Calculate the number of child threads to be the number of threads minus 1, then
  // calculate the maximum tree depth at which to launch a child thread.  Truncate
  // this depth such that the total number of threads, including the master thread, is
  // an integer power of 2, hence simplifying the launching of child threads by restricting
  // them to only the < branch of the tree for some depth in the tree.
  signed_size_t n = 0;
  if (numThreads > 0) {
    while (numThreads > 0) {
      ++n;
      numThreads >>= 1;
    }
    numThreads = 1 << (n - 1);
  }
  else {
    numThreads = 0;
  }
  signed_size_t const childThreads = numThreads - 1;
  signed_size_t maximumSubmitDepth = -1;
  if (numThreads < 2) {
    maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
  }
  else if (numThreads == 2) {
    maximumSubmitDepth = 0;
  }
  else {
    maximumSubmitDepth = static_cast<signed_size_t>(floor(log(static_cast<double>(childThreads)) / log(2.)));
  }
  cout << endl << "max number of threads = " << numThreads
       << "  max submit depth = " << maximumSubmitDepth << endl << endl;

  // Create an instance of KdTreeDynamic.
  auto tree = new KdTreeDynamic<kdKey_t>(numDimensions, maximumSubmitDepth);

#ifdef DEBUG_PRINT
  // A data set that requires some rebalancing operations.
#if !defined(WORST_CASE) && !defined(FEWER_CASE)
  vector<vector<kdKey_t>> coordinates = { {9,7,8}, {9,6,7}, {8,7,5}, {9,5,3}, {8,3,2}, 
                                          {8,1,5}, {9,4,1}, {7,2,6}, {4,7,9}, {1,6,8},
                                          {3,4,5}, {5,4,2}, {2,1,3}, {2,3,4}, {6,3,2} };
#endif

  // A data set that comprises fewer coordinates and produces
  // a tree with more evenly distributed nodes side-to-side,
  // and requires rebalancing after the final insertion.
#if !defined(WORST_CASE) && defined(FEWER_CASE)
  vector<vector<kdKey_t>> coordinates = { {7,2,6}, 
                                          {2,3,4}, {9,4,1},
                                          {2,1,3}, {5,4,2}, {8,1,5}, {9,5,3},
                                          {6,5,1}, {3,4,5}, {8,3,2}, {8,7,5},
                                          {9,2,1} };
#endif

#if defined(WORST_CASE) && !defined(FEWER_CASE)
  // A pathological data set that creates a list instead of a balanced tree
  // and therefore requires a large number of rebalancing operations.
  vector<vector<kdKey_t>> coordinates = { {2,3,4}, {5,4,2}, {9,6,7}, {4,7,9}, {8,1,5}, 
                                          {7,2,6}, {9,4,1}, {8,3,2}, {9,7,8}, {6,3,2},
                                          {3,4,5}, {1,6,8}, {9,5,3}, {2,1,3}, {8,7,5} };
#endif

  // Insert each coordinate into the k-d tree.
  for (size_t i = 0; i < coordinates.size(); ++i) {
    cout << "inserting tuple ";
    tree->printTuple(coordinates[i]);
    cout << endl << endl;
    if (tree->insert(coordinates[i])) {
      cout << "tree after insertion of tuple ";
      tree->printTuple(coordinates[i]);
      cout << endl << endl;
      tree->printKdTree(coordinates[i].size());
      cout << endl << endl;
      tree->verifyKdTree();
    } else {
      ostringstream buffer;
      buffer << "\n\nfailed to insert tuple:";
      tree->printTuple(coordinates[i]);
      buffer << endl;
      throw runtime_error(buffer.str());
    }
  }

  // Verify correct order of each node in the k-d tree.
  tree->verifyKdTree();

  cout << "*******************************************" << endl << endl;

  // Erase each coordinate from the k-d tree.
  for (size_t i = 0; i < coordinates.size(); ++i) {
    cout << "erasing tuple ";
    tree->printTuple(coordinates[i]);
    cout << endl << endl;
    if (tree->erase(coordinates[i])) {
      cout << "tree after erasure of tuple ";
      tree->printTuple(coordinates[i]);
      cout << endl << endl;
      if (!tree->isEmpty()) {
        tree->printKdTree(coordinates[i].size());
        cout << endl << endl;
      } else {
        cout << "tree is empty" << endl << endl;
      }
      tree->verifyKdTree();
    } else {
      ostringstream buffer;
      buffer << "\n\nfailed to erase tuple:";
      tree->printTuple(coordinates[i]);
      buffer << endl;
      throw runtime_error(buffer.str());
    }
  }

  cout << "*******************************************" << endl << endl;

#else // !defined(DEBUG_PRINT)

  // Declare and initialize the coordinates and oneCoordinte vectors.
  extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
  vector<kdKey_t> oneCoordinate(numPoints);
  vector<vector<kdKey_t>> coordinates(numPoints + extraPoints, vector<kdKey_t>(numDimensions));

  // Calculate a delta coordinate by dividing the positive range of int64_t
  // by the number of points and truncating the quotient. Because the positive
  // range is less than half the full range of int64_t, multiplying the
  // delta coordinate by the number of points ought to produce a product
  // that is less than half the full range of int64_t and therefore avoid
  // possible overflow when comparing keys via the superKeyCompare function.
  // Calculate a padding coordinate to center the coordinates about zero.
  signed_size_t deltaCoordinate = LLONG_MAX / numPoints;
  size_t padCoordinate = (ULLONG_MAX - (numPoints * deltaCoordinate)) / 2;

  // Initialize each tuple. Equally space each coordinate
  // across the range of centered coordinates.
  kdKey_t beginCoordinate = LLONG_MIN + padCoordinate;
  kdKey_t thisCoordinate = beginCoordinate;
  kdKey_t endCoordinate = 0;
  for (signed_size_t i = 0; i < numPoints; ++i) {
    oneCoordinate[i] = thisCoordinate;
    endCoordinate = thisCoordinate;
    thisCoordinate += deltaCoordinate;
  }

  cout << "deltaCoordinate = " << deltaCoordinate << endl;
  cout << "padCoordinate = " << padCoordinate << endl;
  cout << "beginCoordinate = " << beginCoordinate << endl;
  cout << "endCoordinate = " << endCoordinate << endl << endl;

  // Allocate vectors to store the execution times and statistics.
  vector<double> createTime(iterations);
  vector<double> insertTime(iterations);
  vector<double> verifyTime(iterations);
  vector<double> eraseTime(iterations);
  vector<double> containsTime(iterations);
  vector<double> neighborsTimeStatic(iterations);
  vector<double> neighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeDynamic(iterations);
  vector<double> bruteNeighborsTimeStatic(iterations);
  vector<double> regionTimeStatic(iterations);
  vector<double> regionTimeDynamic(iterations);
  vector<double> bruteRegionTimeDynamic(iterations);
  vector<double> bruteRegionTimeStatic(iterations);

#ifdef STATISTICS
  vector<double> insertBalanceTime(iterations);
  vector<double> netInsertTime(iterations);
  vector<double> eraseBalanceTime(iterations);
  vector<double> eraseFindTime(iterations);
  vector<double> eraseRecursiveTime(iterations);
  vector<double> netEraseTime(iterations);
  vector<double> copyBalanceTime(iterations);
  vector<size_t> insertBalanceSum(iterations);
  vector<size_t> eraseBalanceSum(iterations);
  vector<size_t> eraseFindSum(iterations);
  vector<size_t> copyBalanceSum(iterations);
#endif

  // Initialize the Mersenne twister pseudo-random number generator.
  std::mt19937_64 g(std::mt19937_64::default_seed);

  // Create query vectors for searching the k-d tree via region and nearest-neighbors searches.
  vector <kdKey_t> query(numDimensions);
  vector <kdKey_t> queryLower(numDimensions);
  vector <kdKey_t> queryUpper(numDimensions);
  for (signed_size_t i = 0; i < numDimensions; i++) {
      query[i] = i;
      queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
      queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
  }

  // Iterate the construction of the k-d tree to improve statistics.
  signed_size_t numberOfNodes = 0, staticNumberOfNodes = 0;
  size_t numRegionNodes = 0, numNeighborsNodes = 0;
  size_t treeHeight = 0, staticTreeHeight = 0;
  for (size_t k = 0; k < iterations; ++k) {

    // Shuffle the coordinates vector independently for each dimension.
    for (signed_size_t j = 0; j < numDimensions; ++j) {
      shuffle(oneCoordinate.begin(), oneCoordinate.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        coordinates[i][j] = oneCoordinate[i];
      }
    }

    // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
    for (signed_size_t i = 1; i <= extraPoints; ++i) {
      for (signed_size_t j = 0; j < numDimensions; ++j) {
        coordinates[numPoints - 1 + i][j] = coordinates[numPoints - 1 - i][j];
      }
    }

    // Create a static KdTree instance tree from the coordinates.
    if (balanced) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree, because deletion of a static k-d tree does
      // not delete the k-d node instances when KD_TREE_DYNAMIC_H is defined,
      // whereas deletion of a dynamic k-d tree deletes the k-d node instances.
      //
      // The KdTreeDynamic constructor specifies an R-VALUE BY-REFERENCE
      // calling parameter for its third argument in order to accept the
      // KdTree pointer return value of the KdTree::createKdTree member
      // function. And that constructor deletes the KdTree instance and
      // sets the KdTree pointer to nullptr, to prevent a dangling pointer.
      // 
      // An alternative to these gyrations might be for the createKdTree function
      // to return a std::shared_ptr
      vector<vector<kdKey_t>> copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime,
             verifyTime, deallocateTime, unsortTime;
      auto const tree =
        new KdTreeDynamic<kdKey_t>(numDimensions,
                                   maximumSubmitDepth,
                                   KdTree<kdKey_t>::createKdTree(copyCoordinates,
                                                                 maximumSubmitDepth,
                                                                 numNodes,
                                                                 allocateTime,
                                                                 sortTime,
                                                                 removeTime,
                                                                 kdTime,
                                                                 verifyTime,
                                                                 deallocateTime,
                                                                 unsortTime));

      // Record the time for k-d tree creation, ignoring verifyTime and unsortTime.
      createTime[k] = allocateTime + sortTime + removeTime + kdTime + deallocateTime;

      // Record the number of nodes and the tree height for the static tree.
      staticNumberOfNodes = numNodes;
      staticTreeHeight = tree->getHeight();

      // Find numNeighbors nearest neighbors to each coordinate.
      if (neighbors) {
        forward_list< pair<double, KdNode<kdKey_t>*> > neighborList;
        auto beginTime = steady_clock::now();
        tree->findNearestNeighbors(neighborList, query, numNeighbors);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        neighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        forward_list< pair<double, KdNode<kdKey_t>*> > bruteList;
        beginTime = steady_clock::now();
        tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteNeighborsTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of nearest-neighbor search and brute-force search.
        tree->verifyNearestNeighbors(neighborList, bruteList);
      }

      // Perform a region search within a hypercube centered near the origin.
      if (region) {
        list<KdNode<kdKey_t>*> fastRegionList;
        auto beginTime = steady_clock::now();
        tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
        auto endTime = steady_clock::now();
        auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        regionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        list<KdNode<kdKey_t>*> slowRegionList;
        beginTime = steady_clock::now();
        tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
        endTime = steady_clock::now();
        duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
        bruteRegionTimeStatic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

        // Compare the results of region search and brute-force search.
        tree->verifyRegionSearch(fastRegionList, slowRegionList);
      }

      // Delete the dynamic k-d tree, which also deletes the static k-d tree
      // and the k-d node instances.
      delete tree;
    }

    // If a worst-case set of coordinates is requested, create that set
    // by creating a static, balanced k-d tree and walking that tree in order.
    if (worst) {

      // Create an instance of a static k-d tree and wrap it in an instance
      // of a dynamic k-d tree, because deletion of a static k-d tree does
      // not delete the k-d node instances when KD_TREE_DYNAMIC_H is defined,
      // whereas deletion of a dynamic k-d tree deletes the k-d node instances.
      //
      // The KdTreeDynamic constructor specifies an R-VALUE BY-REFERENCE
      // calling parameter for its third argument in order to accept the
      // KdTree pointer return value of the KdTree::createKdTree member
      // function. And that constructor deletes the KdTree instance and
      // sets the KdTree pointer to nullptr, to prevent a dangling pointer.
      // 
      // An alternative to these gyrations might be for the createKdTree function
      // to return a std::shared_ptr
      auto copyCoordinates = coordinates;
      signed_size_t numNodes;
      double allocateTime, sortTime, removeTime, kdTime,
             verifyTime, deallocateTime, unsortTime;
      auto const tree =
        new KdTreeDynamic<kdKey_t>(numDimensions,
                                   maximumSubmitDepth,
                                   KdTree<kdKey_t>::createKdTree(copyCoordinates,
                                                                 maximumSubmitDepth,
                                                                 numNodes,
                                                                 allocateTime,
                                                                 sortTime,
                                                                 removeTime,
                                                                 kdTime,
                                                                 verifyTime,
                                                                 deallocateTime,
                                                                 unsortTime));

      // Walk the dynamic k-d tree in increasing order and
      // copy each tuple into a coordinate, which sorts the
      // coordinates in the coordinates vector, but only to
      // the extent of duplicate points that are removed by
      // the createKdTree function. Hence, the extra points
      // remain unsorted.
      size_t count = tree->getSortedTree(coordinates);

      // Delete the dynamic k-d tree, which also deletes the static k-d tree
      // and the k-d node instances.
      delete tree;
    }

    // Insert each coordinate into the dynamic k-d tree. In the case
    // when worst==true, the first numPoints coordinates are inserted
    // in increasing sorted order, and the last extraPoints coordinates
    // are inserted in the orginial shuffled order, so the extra points
    // are not re-added to the tree by the insert function.
    auto beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (tree->insert(coordinates[i])) {
        if (verify) {
          tree->verifyKdTree();
        }
      } else {
        cout << "\n\nfailed to insert tuple " << i << " ";
        tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    auto endTime = steady_clock::now();
    auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    insertTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Verify correct order of each node in the k-d tree and count the nodes.
    beginTime = steady_clock::now();
    numberOfNodes = tree->verifyKdTree();
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    verifyTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Check that all points were added to the tree and that
    // the extra points over-wrote the original points.
    if (numberOfNodes != numPoints) {
      ostringstream buffer;
      buffer << "\n\nnumber of points = " << numPoints
             << "  !=  number of nodes = " << numberOfNodes << endl;
      throw runtime_error(buffer.str());
    }

    if ( static_cast<size_t>(numberOfNodes + extraPoints) != coordinates.size() ) {
      ostringstream buffer;
      buffer << "\n\nnumber of coordinates = " << coordinates.size()
             << "  !=  number of nodes + extra points = "
             << (numberOfNodes + extraPoints) << endl;
      throw runtime_error(buffer.str());
     }
     else {
      treeHeight = tree->getHeight();
     }

    // Search for each coordinate in the k-d tree. 
    //
    // No need to reshuffle the coordinates prior to searching the tree
    // for each coordinate because search does not rebalance the tree;
    // hence, the insertion order of the coordinates is irrelevant to search.
    beginTime = steady_clock::now();
    for (size_t i = 0; i < coordinates.size(); ++i) {
      if (!tree->contains(coordinates[i])) {
        cout << "\n\nfailed to find tuple:";
        tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
        cout << endl;
        exit(0);
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    containsTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    // Find numNeighbors nearest neighbors a query coordinate near the origin.
    if (neighbors) {
      forward_list< pair<double, KdNode<kdKey_t>*> > neighborList;
      auto beginTime = steady_clock::now();
      tree->findNearestNeighbors(neighborList, query, numNeighbors);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      neighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numNeighborsNodes = distance(neighborList.begin(), neighborList.end());

      forward_list< pair<double, KdNode<kdKey_t>*> > bruteList;
      beginTime = steady_clock::now();
      tree->bruteNearestNeighbors(bruteList, query, numNeighbors);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteNeighborsTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of nearest-neighbor search and brute-force search.
      tree->verifyNearestNeighbors(neighborList, bruteList);
    }

    // Perform a region search within a hypercube centered near the origin.
    if (region) {
      list<KdNode<kdKey_t>*> fastRegionList;
      auto beginTime = steady_clock::now();
      tree->searchRegion(fastRegionList, queryLower, queryUpper, maximumSubmitDepth, true);
      auto endTime = steady_clock::now();
      auto duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      regionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;
      numRegionNodes = fastRegionList.size();

      list<KdNode<kdKey_t>*> slowRegionList;
      beginTime = steady_clock::now();
      tree->searchRegion(slowRegionList, queryLower, queryUpper, maximumSubmitDepth, false);
      endTime = steady_clock::now();
      duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
      bruteRegionTimeDynamic[k] = static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

      // Compare the results of region search and brute-force search.
      tree->verifyRegionSearch(fastRegionList, slowRegionList);
    }

    // Reshuffle the coordinates prior to erasing each coordinate from
    // the tree because erasure rebalances the tree and hence the insertion
    // order of the keys may influence the performance of erasure. But
    // skip this step if worst-case coordinates have already been created.
    //
    // It is necessary to shuffle a vector of pointers to tuple arrays
    // because the shuffle function won't shuffle a 2D vector.
    //
    // Also, it is necessary to shuffle only the original tuples,
    // omitting the extra tuples, so that not attempt is made to
    // erase a tuple twice, because the k-d tree contains only one
    // instance of each tuple.
    if (!worst) {
      auto saveCoordinates = coordinates;
      auto tuplePointers = vector<kdKey_t*>(numPoints);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        tuplePointers[i] = saveCoordinates[i].data();
      }
      shuffle(tuplePointers.begin(), tuplePointers.end(), g);
      for (signed_size_t i = 0; i < numPoints; ++i) {
        for (signed_size_t j = 0; j < numDimensions; ++j) {
          coordinates[i][j] = tuplePointers[i][j];
        }
      }
    }

    // Erase each coordinate from the dynamic k-d tree, and reverse
    // the order of the coordinates if both worst and reverse are true.
    //
    // Note that the extra points over-wrote some of the original points,
    // so only the number of original points are in the tree.
    beginTime = steady_clock::now();
    if (worst && reverse) {
      for (signed_size_t i = numPoints - 1; i >= 0; --i) {
        if (tree->erase(coordinates[i])) {
          if (verify) {
            tree->verifyKdTree();
          }
          if (find && tree->contains(coordinates[i])) {
            cout << "\n\nfound tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
          if (find && i > 0 && !tree->contains(coordinates[i-1])) {
            cout << "\n\nfailed to find next tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
        } else {
            cout << "\n\nfailed to erase tuple " << i << " ";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
        }
      }
    } else {
      for (signed_size_t i = 0; i < numPoints; ++i) {
        if (tree->erase(coordinates[i])) {
          if (verify) {
            tree->verifyKdTree();
          }
          if (find && tree->contains(coordinates[i])) {
            cout << "\n\nfound tuple after erasing tuple:";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
          }
          if (find && i < numPoints-1 && !tree->contains(coordinates[i+1])) {
              cout << "\n\nfailed to find next tuple after erasing tuple:";
              tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
              cout << endl;
              exit(0);
          }
        } else {
            cout << "\n\nfailed to erase tuple " << i << " ";
            tree->printTuple(coordinates[i]); // Need to implement printTupleToStream
            cout << endl;
            exit(0);
        }
      }
    }
    endTime = steady_clock::now();
    duration = duration_cast<std::chrono::microseconds>(endTime - beginTime);
    eraseTime[k] += static_cast<double>(duration.count()) / MICROSECONDS_TO_SECONDS;

    if ( !tree->isEmpty() ) {
      throw runtime_error("\n\ntree is not empty\n");
    }

#ifdef STATISTICS
    insertBalanceTime[k] = tree->insertBalanceTime;
    netInsertTime[k] = insertTime[k] - insertBalanceTime[k];
    insertBalanceSum[k] = tree->insertBalanceSum;
    eraseBalanceTime[k] = tree->eraseBalanceTime;
    eraseFindTime[k] = tree->eraseFindTime;
    eraseRecursiveTime[k] = tree->eraseRecursiveTime;
    netEraseTime[k] = eraseTime[k] - eraseBalanceTime[k] - eraseFindTime[k] - eraseRecursiveTime[k];
    eraseBalanceSum[k] = tree->eraseBalanceSum;
    eraseFindSum[k] = tree->eraseFindSum;
#endif

    cout << "finished iteration " << (k + 1) << endl;
  }

  // Report the k-d tree statistics.
  cout << endl << "DYNAMIC TREE:" << endl << endl;
  cout << "number of nodes = " << numberOfNodes
               << "  k-d tree height = " << treeHeight << endl << endl;

  auto timePair = calcMeanStd<double>(insertTime);
  cout << "insert time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(verifyTime);
  cout << "verify time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(containsTime);
  cout << "search time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseTime);
  cout << "delete time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  if (neighbors) {
    cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
    tree->printTuple(query);
    cout << endl;
    timePair = calcMeanStd<double>(neighborsTimeDynamic);
    cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteNeighborsTimeDynamic);
    cout << "brute time     = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  if (region) {
    cout << "\nFound " << numRegionNodes << " tuples by region search within "
         << (queryUpper[0] - queryLower[0]) << " units of ";
    tree->printTuple(query);
    cout << " in all dimensions.\n" << endl;
    timePair = calcMeanStd<double>(regionTimeDynamic);
    cout << "region time = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    timePair = calcMeanStd<double>(bruteRegionTimeDynamic);
    cout << "brute time  = " << fixed << setprecision(6) << timePair.first
         << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
  }

  cout << endl;

  if (balanced) {
    cout << "STATIC TREE:" << endl << endl;
    cout << "number of nodes = " << staticNumberOfNodes
                << "  k-d tree height = " << staticTreeHeight << endl << endl;

    timePair = calcMeanStd<double>(createTime);
    cout << "create time = " << fixed << setprecision(4) << timePair.first
        << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

    if (neighbors) {
      cout << "\nFound " << numNeighborsNodes << " nearest neighbors to ";
      tree->printTuple(query);
      cout << endl;
      timePair = calcMeanStd<double>(neighborsTimeStatic);
      cout << "\nneighbors time = " << fixed << setprecision(6) << timePair.first
           << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteNeighborsTimeStatic);
      cout << "brute time     = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }
    if (region) {
      cout << "\nFound " << numRegionNodes << " tuples by region search within "
          << (queryUpper[0] - queryLower[0]) << " units of ";
      tree->printTuple(query);
      cout << " in all dimensions.\n" << endl;
      timePair = calcMeanStd<double>(regionTimeStatic);
      cout << "region time = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
      timePair = calcMeanStd<double>(bruteRegionTimeStatic);
      cout << "brute time  = " << fixed << setprecision(6) << timePair.first
          << setprecision(6) << "  std dev = " << timePair.second << " seconds" << endl;
    }

    cout << endl;
  }

#ifdef STATISTICS
  cout << "STATISTICS:" << endl << endl;
  timePair = calcMeanStd<double>(insertBalanceTime);
  cout << "insert balance time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseBalanceTime);
  cout << "delete balance time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseFindTime);
  cout << "delete find time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(eraseRecursiveTime);
  cout << "delete recursion time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl << endl;

  timePair = calcMeanStd<size_t>(insertBalanceSum);
  cout << "insert balance count = " << static_cast<size_t>(timePair.first)
       << setprecision(4) << "  std dev = " << static_cast<size_t>(timePair.second) << endl;

  timePair = calcMeanStd<size_t>(eraseBalanceSum);
  cout << "delete balance count = " << static_cast<size_t>(timePair.first)
       << setprecision(4) << "  std dev = " << static_cast<size_t>(timePair.second) << endl;

  timePair = calcMeanStd<size_t>(eraseFindSum);
  cout << "delete find count = " << static_cast<size_t>(timePair.first)
       << setprecision(4) << "  std dev = " << static_cast<size_t>(timePair.second) << endl << endl;

  timePair = calcMeanStd<double>(netInsertTime);
  cout << "net insert time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl;

  timePair = calcMeanStd<double>(netEraseTime);
  cout << "net delete time = " << fixed << setprecision(4) << timePair.first
       << setprecision(4) << "  std dev = " << timePair.second << " seconds" << endl << endl;

  cout << "insert count (for " << iterations << " iterations) = " << tree->insertCount
       << "  erase count (for " << iterations << " iterations) = " << tree->eraseCount << endl << endl;

  cout << "balance count histograms (average for " << iterations << " iterations):" << endl;
  cout << "   insert histogram\t   delete histogram\t    sum of histograms" << endl << endl;
  for (size_t i = 0; i < HISTOGRAM_SIZE; ++i) {
    cout << "\t" << (tree->insertHistogram[i] / iterations)
         << "\t\t\t" << (tree->eraseHistogram[i] / iterations)
         << "\t\t\t" << ((tree->insertHistogram[i]
                        + tree->eraseHistogram[i]) / iterations) << endl;
  }
  cout << endl << endl;
  
  cout << "balance size histograms (average for " << iterations << " iterations):" << endl;
  cout << "   insert histogram\t   delete histogram\t    sum of histograms" << endl << endl;
  for (size_t i = 0; i < HISTOGRAM_SIZE; ++i) {
    cout << "\t" << (tree->insertBalanceHistogram[i] / iterations)
         << "\t\t\t" << (tree->eraseBalanceHistogram[i] / iterations)
        << "\t\t\t" << ((tree->insertBalanceHistogram[i]
                        + tree->eraseBalanceHistogram[i]) / iterations) << endl;
  }
  cout << endl << endl;

  cout << "balance maximum and (count) vectors (cumulative for " << iterations << " iterations):" << endl;
  cout << "   insert max vector\t   delete max vector" << endl << endl;

  // For worst-case statistics, divide the count vector element
  // by the number of iterations because each iteration produces
  // and identical count.
  if (worst) {
    for (size_t i = 0; i < MAXIMUM_SIZE; ++i) {
      cout << "\t" << tree->insertBalanceMaximum[i]
          << "  (" << (tree->insertBalanceMaxCnt[i] / iterations) << ")"
          << "\t\t" << tree->eraseBalanceMaximum[i]
          << "  (" << (tree->eraseBalanceMaxCnt[i] / iterations) << ")" << endl;
    }
  } else {
    for (size_t i = 0; i < MAXIMUM_SIZE; ++i) {
      cout << "\t" << tree->insertBalanceMaximum[i]
           << "  (" << tree->insertBalanceMaxCnt[i] << ")"
           << "\t\t" << tree->eraseBalanceMaximum[i]
           << "  (" << tree->eraseBalanceMaxCnt[i] << ")" << endl;
    }
  }
  cout << endl << endl;

#endif //STATISTICS

#endif // DEBUG_PRINT

  // Delete the k-d tree instance.
  delete tree;

  return 0;
}



==> anc/Java/Constants.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Constants class specifies various constants.
 * <p>
 */
public class Constants {

	protected static final int INSERTION_SORT_CUTOFF = 15;
		
    protected static final int MEDIAN_OF_MEDIANS_CUTOFF = 15;

    protected static final int NLOGN_CUTOFF = 4096;

    protected static final int KNLOGN_CUTOFF = 4096;

    protected static final int MERGE_CUTOFF = 4096;

    protected static final int MULTI_THREAD_CUTOFF = 16384;

    protected static final long MILLISECONDS_TO_SECONDS = 1000L;

    protected static final int HEIGHT_DIFF = 1;
    
    public static final boolean AVL_BALANCE = false;

    public static final boolean NLOGN = true;

    public static final boolean KD_MAP_DYNAMIC = true;

    public static final boolean ENABLE_1TO3 = true;

    public static final boolean ENABLE_PREFERRED_NODE = true;

    public static final boolean ENABLE_LINKED_LIST = true;

} // class Constants


==> anc/Java/KdNode.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdNode} class stores a point of any number of dimensions
 * as well as references to the "less than" and "greater than" sub-trees.
 * </p>
 */
public class KdNode {
    
    protected long[] tuple;
    protected TreeSet<String> values = null;
    protected int height = 0;
    protected KdNode ltChild = null;
    protected KdNode gtChild = null;

    /**
     * <p>
     * KdNode constructor
     * 
     * @param coordinate - a key/value Pair
     * <p>
     */
    public KdNode(final Pair coordinate)
    {
        final int numDimensions = coordinate.getKey().length;
        tuple = new long[numDimensions];
        System.arraycopy(coordinate.getKey(), 0, tuple, 0, numDimensions);
        values = new TreeSet<String>();
        values.add(coordinate.getValue());
        height = 1;
    }

    /**
     * <p>
     * KdNode constructor
     * 
     * @param key - a long[] key
     * @param value - a String value
     * <p>
     */
    public KdNode(final long[] key,
                  final String value)
    {
        final int numDimensions = key.length;
        tuple = new long[numDimensions];
        System.arraycopy(key, 0, tuple, 0, numDimensions);
        values = new TreeSet<String>();
        values.add(value);
        height = 1;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int[] permutation,
                               final ExecutorService executor,
                               final int maximumSubmitDepth,
                               final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Look up the partition.
        final int p = permutation[depth];

        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("node is > partition!");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("node is >= partition!");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("node is < partition!");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("node is <= partition!");
            }
        }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Integer> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(permutation, executor,
                                                                         maximumSubmitDepth, depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(permutation, executor, maximumSubmitDepth, depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param q - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int dim,
                               final int q,
                               final ExecutorService executor,
                               final int maximumSubmitDepth,
                               final int depth) {

        if (tuple == null) {
            throw new RuntimeException("point is null");
        }

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < dim) ? q : 0;

        if (ltChild != null) {
            if (ltChild.tuple[p] > tuple[p]) {
                throw new RuntimeException("node is > partition!");
            }
            if (MergeSort.superKeyCompare(ltChild.tuple, tuple, p) >= 0) {
                throw new RuntimeException("node is >= partition!");
            }
        }
        if (gtChild != null) {
            if (gtChild.tuple[p] < tuple[p]) {
                throw new RuntimeException("node is < partition!");
            }
            if (MergeSort.superKeyCompare(gtChild.tuple, tuple, p) <= 0) {
                throw new RuntimeException("node is <= partition!");
            }
        }
        
        // Count this node.
        int count = 1 ;

        // Search the < branch with a child thread at as many levels of the tree as possible.
        // Create the child thread as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so search the < branch with the current thread.
            if (ltChild != null) {
                count += ltChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }

            // Then search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }
        } else {

            // Yes, so launch a child thread to search the < branch.
            Future<Integer> future = null;
            if (ltChild != null) {
                future = executor.submit( ltChild.verifyKdTreeWithThread(dim, p + 1, executor,
                                                                         maximumSubmitDepth, depth + 1) );
            }
        
            // And simultaneously search the > branch with the current thread.
            if (gtChild != null) {
                count += gtChild.verifyKdTree(dim, p + 1, executor, maximumSubmitDepth, depth + 1);
            }

            // If a child thread searched the < branch, get the result.
            if (future != null) {
                try {
                    count += future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "future exception: " + e.getMessage() );
                }
            }
        }

        return count;
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param dim - the number of dimensions
     * @param p - the leading dimension that permutes cyclically
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Integer> verifyKdTreeWithThread(final int dim,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int depth) {
        
        return new Callable<Integer>() {
            @Override
                public Integer call() {
                return verifyKdTree(dim, p, executor, maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code verifyKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#verifyKdTree verifyKdTree} method.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    private Callable<Integer> verifyKdTreeWithThread(final int[] permutation,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     final int depth) {
        
        return new Callable<Integer>() {
            @Override
                public Integer call() {
                return verifyKdTree(permutation, executor, maximumSubmitDepth, depth);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeAL(queryLower, queryUpper, executor,
                              maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeAL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeAL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, append the k-d node to a list.
        final ArrayList<KdNode> result = new ArrayList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.add(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeALWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Append the results of searching the < and > branches to the result (if any) for this KdNode.
            result.addAll(ltResult);
            result.addAll(gtResult);

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the < branch to the result (if any) for this KdNode.
                result.addAll(ltResult);
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeAL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Append the result of searching the > branch to the result (if any) for this KdNode.
                result.addAll(gtResult);
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeALWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeALWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {
        
        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeAL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

   /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int p,
                                          final int depth,
                                          final boolean enableAll)
    {
        // Create an enable array of all elements equal to enableAll, and call searchKdTree.
        boolean[] enable = new boolean[queryLower.length];
        Arrays.fill(enable, enableAll);
        return searchKdTreeLL(queryLower, queryUpper, executor,
                             maximumSubmitDepth, p, depth, enable);
    }

    /**
     * <p>
     * The {@code searchKdTreeLL} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param q - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTreeLL(final long[] queryLower,
                                          final long[] queryUpper,
                                          final ExecutorService executor,
                                          final int maximumSubmitDepth,
                                          final int q,
                                          final int depth,
                                          final boolean[] enable) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < queryLower.length) ? q : 0;

        // If the distance from the query node is inside the hyper-rectangle
        // in all k dimensions, prepend the k-d node to a list.
        final LinkedList<KdNode> result = new LinkedList<KdNode>();
        boolean inside = true;
        for (int i = 0; i < tuple.length; i++) {
            if (tuple[i] < queryLower[i] || tuple[i] > queryUpper[i]) {
                inside = false;
                break;
            }
        }
        if (inside) {
            result.addFirst(this);
        }

        // Determine whether to search the < and > branches of the k-d tree.
        // If the partition dimension is not enabled, both branches are searched.
        final boolean searchLT = ltChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryLower, p) >= 0
                                            || !enable[p]);
        final boolean searchGT = gtChild != null
                                            && (MergeSort.superKeyCompare(tuple, queryUpper, p) <= 0
                                            || !enable[p]);

        // Do both branches require searching and is a child thread available?
        if (searchLT && searchGT && maximumSubmitDepth >= 0 && depth <= maximumSubmitDepth) {

            // Yes, both branches of the tree require searching and a child thread is available,
            // so search the < branch with a child thread.
            Future<List<KdNode>> future =
                executor.submit( ltChild.searchKdTreeLLWithThread(queryLower, queryUpper, executor,
                                                                  maximumSubmitDepth, p+1, depth+1, enable) );

            // Search the > branch with the master thread.
            List<KdNode> gtResult = gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                           maximumSubmitDepth, p+1, depth+1, enable);

            // Get the result of searching the < branch with the child thread.
            List<KdNode> ltResult = null;
            try {
                ltResult = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception for < subtree: " + e.getMessage() );
            }

            // Prepend the results of searching the < and > branches to the result (if any) for this KdNode.
            for (KdNode item : ltResult) {
                result.addFirst(item);
            }
            for (KdNode item : gtResult) {
                result.addFirst(item);
            }

        } else {
        
            // No, both branches do not require searching. Search the < branch with the master thread?
            if (searchLT) {
                List<KdNode> ltResult = ltChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                               maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the < branch to the result (if any) for this KdNode.
                for (KdNode item : ltResult) {
                    result.addFirst(item);
                }
            }

            // Search the > branch with the master thread?
            if (searchGT) {
                List<KdNode> gtResult =  gtChild.searchKdTreeLL(queryLower, queryUpper, executor,
                                                                maximumSubmitDepth, p+1, depth+1, enable);

                // Prepend the result of searching the > branch to the result (if any) for this KdNode.
                for (KdNode item : gtResult) {
                    result.addFirst(item);
                }
            }
        }
        return result;
    }

    /**
     * <p>
     * The {@code searchKdTreeLLWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#searchKdTree searchKdTree} method.
     * </p>
     * 
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    public Callable<List<KdNode>> searchKdTreeLLWithThread(final long[] queryLower,
                                                           final long[] queryUpper,
                                                           final ExecutorService executor,
                                                           final int maximumSubmitDepth,
                                                           final int p,
                                                           final int depth,
                                                           final boolean[] enable) {

        return new Callable<List<KdNode>>() {
            @Override
            public List<KdNode> call() {
                return searchKdTreeLL(queryLower, queryUpper, executor,
                                      maximumSubmitDepth, p, depth, enable);
            }
        };
    }

    /**
     * <p>
     * The {@code nearestNeighbor} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborHeap.  It
     * excludes branches of the tree where it is guaranteed that all the nodes in that
     * branch are farther way than the current farthest node in the NearestNeighborHeap.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void nearestNeighbors(final NearestNeighborHeap nnHeap,
                                    final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // If query < tuple, descend the < branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        if (comparison < 0L) {
            if (ltChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the > branch.  Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);      // Attempt to add the current node to the heap...
                if (gtChild != null) { // ...and if not at the bottom, descend the far branch.
                    gtChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // If query > tuple, descend the > branch to the bottom of the tree before adding a point to the
        // nearestNeighborHeap, which increases the probability that closer nodes to the query point will get added
        // earlier, thus reducing the likelihood of adding more distant points that get kicked out of the list later.
        else if (comparison > 0L) {
            if (gtChild != null) {  // if not at the bottom of the tree yet descend the near branch unconditionally
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
            // Check to see if the current node is closer to the query point than the farthest item in the
            // nearestNeighborHeap or if this component of the query is not enabled for nearest neighbor search
            // or if the heap is not full, and if so, add the node and descend the < branch. Conversion of a
            // 64-bit long to a double may result in loss of precision because a double has a 52-bit mantissa.
            if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
                 ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
                 <= nnHeap.curMaxDist() ) {
                nnHeap.add(this);       // Attempt to add the current node to the heap...
                if (ltChild != null) {  // ...and if not at the bottom, descend the far branch.
                    ltChild.nearestNeighbors(nnHeap, p+1);
                }
            }
        }
        // query == tuple via comparison of super keys, so the query point is identical to the node point.
        // Add the node then descend both branches because (1) an identical point is by definition the
        // closest that won't get kicked out of the list later, and (2) the probability of finding nearest
        // neighbors is equal for both branches of the tree.
        else {
            nnHeap.add(this);
            if (ltChild != null) {
                ltChild.nearestNeighbors(nnHeap, p+1);
            }
            if (gtChild != null) {
                gtChild.nearestNeighbors(nnHeap, p+1);
            }
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable) {
    
        // Create the heap and search the k-d tree for nearest neighbors.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        nearestNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code bruteNeighbors} method is used to search the tree for all possible M
     * nearest geometric neighbors by adding them the the NearestNeighborList.  It
     * searches all branches of the tree in a brute-force manner.
     * </p>
     *
     * @param nnHeap - Instance of the NearestNeighborHeap.
     * @param q - the leading dimension that permutes cyclically
     */
    protected void bruteNeighbors(final NearestNeighborHeap nnHeap,
                                  final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus opeator for p <= dim.
        final int p = (q < nnHeap.query.length) ? q : 0;

        // Compare the query point to the node point.
        long comparison = MergeSort.superKeyCompare(nnHeap.query, tuple, p);

        // if not at the bottom of the tree yet descend the < branch unconditionally.
        if (ltChild != null) {  
            ltChild.bruteNeighbors(nnHeap, p+1);
        }

        // if not at the bottom of the tree yet descend the > branch unconditionally.
        if (gtChild != null) {  
            gtChild.bruteNeighbors(nnHeap, p+1);
        }

        // Check to see if the current node is closer to the query point than the farthest item
        // in the nearestNeighborHeap or if this component of the query is not enabled for nearest
        // neighbor search, and if so, add the node.  Conversion of a 64-bit long to a double may
        // result in loss of precision because a double has a 52-bit mantissa.
        if ( !nnHeap.enable[p] || !nnHeap.heapFull() ||
             ( (double)(tuple[p] - nnHeap.query[p]) ) * ( (double)(tuple[p] - nnHeap.query[p]) )
             < nnHeap.curMaxDist() ) {
                nnHeap.add(this);  // Attempt to add the current node to the heap.
        }
    }

    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected  List<Paire> findBruteNeighbors(final long[] query,
                                              final int numNeighbors) {
    
        // Create the heap and search the k-d tree via brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code double, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable) {
    
        // Create the heap and search the k-d tree bia brute force.
        NearestNeighborHeap heap = new NearestNeighborHeap(query, numNeighbors, enable);
        bruteNeighbors(heap, 0);

        // Empty the heap by successively removing the top of the heap and prepending
        // to a LinkedList. Remove only the number of heap entries present.
        final int heapDepth = heap.heapDepth();
        final LinkedList<Paire> neighbors = new LinkedList<Paire>();
        for (int i = 0; i < heapDepth; ++i) {
            neighbors.addFirst(heap.removeTop());
        }
        return neighbors;
    }
  
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth) {
        if (gtChild != null) {
            gtChild.printKdTree(depth+1);
        }
        for (int i = 0; i < depth; i++) {
            System.out.print("        ");
        }
        printTuple(tuple);
        System.out.println();
        if (ltChild != null) {
            ltChild.printKdTree(depth+1);
        }
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param tuple - the tuple
     */
   protected static void printTuple(final long[] tuple) {
        System.out.print("(");
        for (int i = 0; i < tuple.length; i++) {
            System.out.print(tuple[i]);
            if (i < tuple.length - 1) {
                System.out.print(", ");
            }
        }
        System.out.print(")");
    }
} // class KdNode


==> anc/Java/KdTree.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;
import java.util.ArrayList;
import java.util.LinkedList;
import java.util.List;
import java.util.TreeSet;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTree} class stores the root KdNode of the k-d tree.
 * </p>
 */
public class KdTree {
    
    protected KdNode root = null;
    protected int numDimensions = 3;
    protected ExecutorService executor = null;
    protected int maxSubmitDepth = -1;

    public KdTree(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth)
    {
                  this.numDimensions = numDimensions;
                  this.executor = executor;
                  this.maxSubmitDepth = maxSubmitDepth;
    }

    protected int getTreeHeight()
    {
        return KdTreeDynamic.getHeight(root);
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns the root of the k-d tree
     */
    protected static KdTree createKdTree(final KdNode[] kdNodes,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int p)
    {
        KdTree tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(kdNodes, executor,
                                                 maximumSubmitDepth, p);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(kdNodes, executor,
                                                   maximumSubmitDepth, p);
        }
        return tree;
    }

    /**
     * <p>
     * The {@code createKdTree} method builds a k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns the root of the k-d tree
     */
    protected static KdTree createKdTree(final Pair[] coordinates,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         long[] nN,
                                         double[] iT,
                                         double[] sT,
                                         double[] rT,
                                         double[] kT,
                                         double[] vT)
    {
        KdTree tree;
        if (Constants.NLOGN) {
            tree = KdTreeNlogn.createKdTreeNlogn(coordinates, executor,
                                                 maximumSubmitDepth,
                                                 nN, iT, sT, rT, kT, vT);
        } else {
            tree = KdTreeKnlogn.createKdTreeKnlogn(coordinates, executor,
                                                   maximumSubmitDepth,
                                                   nN, iT, sT, rT, kT, vT);
        }
        return tree;
    }
    
    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param depth - the depth in the k-d tree
     * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree(final int[] permutation)
    {
        if (root == null) {
            return 0;
        } else {
            return root.verifyKdTree(permutation, executor, maxSubmitDepth, 0);
        }
    }

    /**
     * <p>
     * The {@code verifyKdTree} method checks that the children of each node of the k-d tree
     * are correctly sorted relative to that node.
     * </p>
     * 
    * @return the number of nodes in the k-d tree
     */
    protected int verifyKdTree()
    {
        if (root == null) {
            return 0;
        } else {
            return root.verifyKdTree(numDimensions, 0, executor, maxSubmitDepth, 0);
        }
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree to find the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enableAll - enable or disable all of the k dimensions
     * @return the size of the {@link java.util.LinkedList List}{@code <}{@link KdNode}{@code >}
     *         instead of returning void that doesn't appear to be
     *         an acceptable return value for the Callable.call method
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean enableAll)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enableAll);
        }
    }

    /**
     * <p>
     * The {@code searchKdTree} method searches the k-d tree and finds the KdNodes
     * that lie within a cutoff distance from a query node in all k dimensions.
     * </p>
     *
     * @param queryLower - the query lower bound array
     * @param queryUpper - the query upper bound array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @param depth - the depth in the k-d tree
     * @param enable - enable search culling on a per-component basis
     * @return a {@link java.util.List List}{@code <}{@link KdNode}{@code >}
     * that contains the k-d nodes that lie within the cutoff distance of the query node
     */
    protected List<KdNode> searchKdTree(final long[] queryLower,
                                        final long[] queryUpper,
                                        final ExecutorService executor,
                                        final int maximumSubmitDepth,
                                        final int p,
                                        final int depth,
                                        final boolean[] enable)
    {
        if (root == null) {
            return null;
        }

        if (Constants.ENABLE_LINKED_LIST) {
            return root.searchKdTreeLL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        } else {
            return root.searchKdTreeAL(queryLower, queryUpper, executor,
                                       maximumSubmitDepth, p, depth, enable);
        }
    }

    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findNearestNeighbors} method finds up to M nearest neighbors to the query array
     * and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findNearestNeighbors(final long[] query,
                                               final int numNeighbors,
                                               final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findNearestNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors);
        }
    }
  
    /**
     * <p>
     * The {@code findBruteNeighbors} method finds up to M nearest neighbors to the query array
     * via brute force and returns them as a list ordered by increasing distance.
     *
     * Calling parameters:
     *
     * @param query - the query array
     * @param numNeighbors - the number M of nearest neighbors to attempt to find
     * @param enable - an array that specifies which dimensions to search
     * @return a {@link java.util.List List}{@code <}{@link Pair}{@code BigInteger, KdNode>>}
     */
    protected List<Paire> findBruteNeighbors(final long[] query,
                                             final int numNeighbors,
                                             final boolean[] enable)
    {
        if (root == null) {
            return null;
        } else {
            return root.findBruteNeighbors(query, numNeighbors, enable);
        }
    }
  
    /**
     * <p>
     * The {@code contains} method searches the tree for a key-value pair.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[], {@code String}>
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    protected boolean contains(final Pair coordinate)
    {
        if (root != null) {
            return contains(root, coordinate.getKey(), coordinate.getValue(), 0);
        } else {
            return false;
        }
    }
    
    /**
     * <p>
     * The {@code contains} method searches a subtree for a key-value pair.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param q - the leading dimension that is permuted cyclically
     * @return {@code true} if the key was found; otherwise, {@code false}
     * </p>
     */
    private boolean contains(final KdNode node,
                             final long[] key,
                             final String value,
                             final int q)
    {
        KdNode ptr = node;
        int p = q;
        final int dim = node.tuple.length;
        while ( ptr != null ) {
            if (MergeSort.superKeyCompare(key, ptr.tuple, p) < 0L) {
                ptr = ptr.ltChild;
            } else if (MergeSort.superKeyCompare(key, ptr.tuple, p) > 0L) {
                ptr = ptr.gtChild;
            } else {
                // found the key, so check for the value
                return ptr.values.contains(value);
            }
            // Permute the most significant dimension p cyclically using
            // a fast alternative to the modulus operator for p <= dim.
            ++p;
            p = (p < dim) ? p : 0;
        }
        return false; // didn't find the key
    }
    
    /**
     * <p>
     * The {@code printKdTree} method prints the k-d tree "sideways" with the root at the left.
     * </p>
     * 
     * @param depth - the depth in the k-d tree
     */
    protected void printKdTree(final int depth)
    {
        root.printKdTree(depth);
    }

    /**
     * <p>
     * The {@code printTuple} method prints a tuple.
     * </p>
     * 
     * @param p - the tuple
     */
   protected static void printTuple(final long[] tuple)
   {
        KdNode.printTuple(tuple);
   }

} // class KdTree


==> anc/Java/KdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * <p>
 * @author Russell A. Brown
 */

import java.util.concurrent.ExecutorService;
import java.util.TreeSet;

/**
 * <p>
 * The {@code KdTreeDynamic}  class extends the (@code KdTree} class and
 * accessess KdTree.root so that an instance of KdTreeDynamic
 * may use KdTree member functions that require access to root.
 * </p>
 */
public class KdTreeDynamic extends KdTree {

    private boolean inserted = false, erased = false, changed = false;

    // This constructor does not set KdTree.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth)
    {
        super(numDimensions, executor, maxSubmitDepth);
    }

    // This constructor sets KdTree.root
    KdTreeDynamic(final int numDimensions,
                  final ExecutorService executor,
                  final int maxSubmitDepth,
                  final KdTree tree)
    {
        super(numDimensions, executor, maxSubmitDepth);
        root = tree.root;
    }

    protected boolean isEmpty()
    {
        return (root == null);
    }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was inserted; otherwise, {@code false}
     * </p>
     */
    protected boolean insert(final Pair coordinate)
    {
        inserted = changed = false;
        if (root != null) {
           root = insert(root, coordinate.getKey(), coordinate.getValue(), 0);

            // Has the height changed due to an insertion?
            if (changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(root) ) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, 0);
                }
            }
        } else {
            root = new KdNode(coordinate);
            inserted = changed = true;
        }
        return inserted;
    }

    /**
     * <p>
     * The {@code insert} method adds a key-value pair to a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param q - the leading dimension that is permuted cyclically
     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode insert(final KdNode node,
                          final long[] key,
                          final String value,
                          final int q)
{
        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for an insertion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = insert(nodePtr.ltChild, key, value, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr.ltChild = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = insert(nodePtr.gtChild, key, value, p+1);
            } else {
                // The tree does not contain the key, so insert it.
                nodePtr.gtChild = new KdNode(key, value);
                // The value was inserted and the tree height changed.
                inserted = changed = true;
            }
        } else {
            // The tree contains the key, so insert the value,
            // although the values set might already contain
            // it. The tree height doesn't change.
            nodePtr.values.add(value);
            inserted = true;
            changed = false;
        }

        // Has the height changed due to an insertion?
        if (changed) {
            // Yes, the height has changed, so if the subtree
            // rooted at this node remains balanced, compute
            // the height at this node; otherwise rebuild the
            // subtree to rebalance it, which also computes
            // the height. Because rebuilding the subtree
            // recycles its nodes, the node argument to this
            // insert function might no longer specify the
            // root of the subtree.
            if ( isBalanced(nodePtr) ) {
                nodePtr.height = computeHeight(nodePtr);
            } else {
                nodePtr = rebuildSubTree(nodePtr, p);
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from the tree.
     * 
     * @param coordinate - a {@code Pair}<{@code long}[],{@code String}>
     * @return {@code true} if the key was erased; otherwise, {@code false}
     * </p>
     */
    protected boolean erase(final Pair coordinate) {

        erased = changed = false;
        if (root != null) {
            root = erase(root, coordinate.getKey(), coordinate.getValue(), 0);

            // Has the height changed due to an erasure?
            if (root != null && changed) {
                // Yes, the height has changed, so if the tree
                // remains balanced, compute the height at the
                // root node; otherwise rebuild the subtree to
                // rebalance it, which also computes the height.
                if ( isBalanced(root) ) {
                    root.height = computeHeight(root);
                } else {
                    root = rebuildSubTree(root, 0);
                }
            }
        }
        return erased;
    }

    /**
     * <p>
     * The {@code erase} method removes a key-value pair from a subtree.
     * 
     * @param node - the root {@code KdNode} of the subtree
     * @param key - a {@code long}[] tuple
     * @param value - a {@code String}
     * @param q - the leading dimension that is permuted cyclically
     * @return the (@code KdNode) root of the subtree
     * </p>
     */
    private KdNode erase(final KdNode node,
                         final long[] key,
                         final String value,
                         final int q) {

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // The return value because the node argument to this function is read only.
        KdNode nodePtr = node;

        // Determine which child to search recursively for a deletion point.
        if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) < 0L) {
            if (nodePtr.ltChild != null) {
                nodePtr.ltChild = erase(nodePtr.ltChild, key, value, p+1);

                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else if (MergeSort.superKeyCompare(key, nodePtr.tuple, p) > 0L) {
            if (nodePtr.gtChild != null) {
                nodePtr.gtChild = erase(nodePtr.gtChild, key, value, p+1);
             
                // Has the height changed due to an erasure? 
                if (erased) {
                    // Yes, the height has changed, so if the subtree
                    // rooted at this node remains balanced, compute
                    // the height at this node; otherwise rebuild the
                    // subtree to rebalance it, which also computes
                    // the height. Because rebuilding the subtree
                    // recycles its nodes, the node argument to this
                    // insert function might no longer specify the
                    // root of the subtree.
                    if ( isBalanced(nodePtr) ) {
                        nodePtr.height = computeHeight(nodePtr);
                    } else {
                        nodePtr = rebuildSubTree(nodePtr, p);
                    }
                }
            } else {
                // The tree does not contain the key.
                erased = changed = false;
            }
        } else {
            // The tree contains the key, so if the values set
            // is not empty and the values set does not contain
            // the value, no value is removed and the tree height
            // doesn't change.
            if ( !nodePtr.values.isEmpty() && !nodePtr.values.contains(value) ) {
                erased = changed = false;
            } else {
                // Either the values set is empty or it contains
                // the value. So remove the value from the values set.
                // If the values set is empty, as is the case if the
                // call to this erase method is to erase a replacement
                // node, the call to the TreeSet.remove method is a no-op.
                nodePtr.values.remove(value);

                // Is the values set now empty?
                if ( !nodePtr.values.isEmpty() ) {
                    // The values set is not empty, so a value was erased
                    // but the tree height has not changed.
                    erased = true;
                    changed = false;
                } else {
                    // The values set is empty, so a value was erased and
                    // the tree height will change via removal of a node.
                    erased = changed = true;

                    // Does the node have only a < child?
                    if (nodePtr.ltChild != null && nodePtr.gtChild == null) {
                        // Yes, the node has only a < child, so does the subtree
                        // rooted at the < child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_1TO3 && nodePtr.ltChild.height <= 3
                            && (nodeCount = countNodes(nodePtr.ltChild)) <= 3)
                        {
                            // Yes, the < child subtree contains <= 3 nodes. So, rebuild
                            // the < child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its < child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt < child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr.ltChild, nodeCount, p);
                        }
                        else
                        {
                            // No, the < child subtree contains > 3 nodes. So, find
                            // the immediate predecessor node, copy the tuple from that
                            // prdecessor node to the one-child node, swap the values
                            // set of that predecessor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the predecessor node recursively, and recompute
                            // the height along the path back to the < child, including
                            // the < child.
                            KdNode predecessor = nodePtr.ltChild;
                            predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                            System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                            final TreeSet<String> tmp = predecessor.values;
                            predecessor.values = nodePtr.values;
                            nodePtr.values = tmp;
                            // value is a dummy argument because the predecessor node's
                            // values set is empty.
                            nodePtr.ltChild = erase(nodePtr.ltChild, nodePtr.tuple, value, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the < child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The > child subtree is empty, and
                            // deletion of a node from the < child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, p);
                            }
                        }
                    }
                    // Does the node have only a > child?
                    else if (nodePtr.gtChild != null && nodePtr.ltChild == null) {
                        // Yes, the node has only a > child, so does the subtree
                        // rooted at the > child contain <= 3 nodes?
                        //
                        // Checking the height prior to checking the countNodes result
                        // avoids a time-consuming call of countNodes for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_1TO3 && nodePtr.gtChild.height <= 3
                            && (nodeCount = countNodes(nodePtr.gtChild)) <= 3)
                        {
                            // Yes, the > child subtree contains <= 3 nodes. So, rebuild
                            // the > child subtree using the leading dimension p at this
                            // level of the tree, and replace the node with its > child.
                            // This approach avoids the need to find a predecessor node.
                            //
                            // Note that rebuildSubTree1to3 computes the height
                            // of the rebuilt > child subtree.
                            nodePtr = rebuildSubTree1to3(nodePtr.gtChild, nodeCount, p);
                        }
                        else
                        {
                            // No, the > child subtree contains > 3 nodes. So, find
                            // the immediate successor node, copy the tuple from that
                            // successor node to the one-child node, swap the values
                            // set of that successor node with the values set of the
                            // one-child node (whose values set is currently empty),
                            // delete the successor node recursively, and recompute
                            // the height along the path back to the > child, including
                            // the > child.
                            KdNode successor = nodePtr.gtChild;
                            successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                            System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                            final TreeSet<String> tmp = successor.values;
                            successor.values = nodePtr.values;
                            nodePtr.values = tmp;
                            // value is a dummy argument because the successor node's
                            // values set is empty.
                            nodePtr.gtChild = erase(nodePtr.gtChild, nodePtr.tuple, value, p+1);

                            // Assuming that the subtree rooted at the one-child
                            // node was balanced prior to deletion of a node
                            // from the subtree rooted at the > child, the
                            // subtree rooted at the one-child node remains
                            // balanced. The < child subtree is empty, and
                            // deletion of a node from the > child subtree
                            // can decrease but not increase the height of that
                            // subtree. Hence, the balance at the one-child node
                            // can either remain unchanged or decrease.
                            //
                            // Notwithstanding the above reasoning, assume that
                            // the balance may have increased. If the subtree
                            // rooted at the one-child node remains balanced,
                            // compute the height at that node; otherwise,
                            // rebuild the subtree to rebalance it, which also
                            // computes the height. Because rebuilding the subtree
                            // recycles its nodes, the node argument to this
                            // erase function might no longer specify the root
                            // of the subtree.
                            if ( isBalanced(nodePtr) ) {
                                nodePtr.height = computeHeight(nodePtr);
                            } else {
                                nodePtr = rebuildSubTree(nodePtr, p);
                            }
                        }
                    }
                    // If the node has no children, set the nodePtr return value
                    // to null so that the node's parent's child reference will
                    // set to null and hence the node will be garbage collected.
                    else if (nodePtr.ltChild == null && nodePtr.gtChild == null) {
                        nodePtr = null;
                    }
                    // The node has two children.
                    else { 
                        // Does the subtree rooted at this two-child node 
                        // have <= 3 nodes, excluding this two-child node?
                        //
                        // Checking the height prior to checking the countNodesSkipRoot result
                        // avoids a time-consuming call of countNodesSkipRoot for a large subtree.
                        int nodeCount;
                        if (Constants.ENABLE_1TO3 && nodePtr.height <= 3
                            && (nodeCount = countNodesSkipRoot(nodePtr)) <= 3)
                        {
                            // Yes, the subtree rooted at this two-child node contains
                            // <= 3 nodes, excluding this two-child node, so rebuild
                            // the subtree excluding this two-child node, thus deleting
                            // this two-child node. This approach avoids the need to
                            // find a predecessor or successor node.
                            nodePtr = rebuildSubTreeSkipRoot1to3(nodePtr, nodeCount, p);
                        }
                        else
                        {
                            // No, the subtree rooted at this two-child node contains
                            // > 3 nodes, excluding this two-child node, so replace this
                            // two-child node by either its predecessor or its successor.
                            //
                            // If Constants.ENABLE_PREFERRED_NODE is true, select the replacement
                            // node from the taller of the child subtrees.
                            if (Constants.ENABLE_PREFERRED_NODE
                                && (getHeight(nodePtr.ltChild) >= getHeight(nodePtr.gtChild)))
                            {
                                // Find the node with the largest super-key in the
                                // subtree rooted at the < child, which is the
                                // immediate predecessor node. Copy the tuple from that
                                // prdecessor node to the two-child node, swap the values
                                // set of that predecessor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the predecessor node recursively, and recompute
                                // the heights along the path from the predecessor node
                                // to (but excluding) the two-child node.
                                KdNode predecessor = nodePtr.ltChild;
                                predecessor = findPredecessor(nodePtr.ltChild, predecessor, p, p+1);
                                System.arraycopy(predecessor.tuple, 0, nodePtr.tuple, 0, dim);
                                final TreeSet<String> tmp = predecessor.values;
                                predecessor.values = nodePtr.values;
                                nodePtr.values = tmp;
                                // value is a dummy argument because the predecessor node's
                                // values set is empty
                                nodePtr.ltChild = erase(nodePtr.ltChild, nodePtr.tuple, value, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, p);
                                }
                            }
                            else
                            {
                                // Find the node with the smallest super-key in the
                                // subtree rooted at the > child, which is the
                                // immediate successor node. Copy the tuple from that
                                // successor node to the two-child node, swap the values
                                // set of that successor node with the values set of the
                                // two-child node (whose values set is currently empty),
                                // delete the successor node recursively, and recompute
                                // the heights along the path from the successor node
                                // to (but excluding) the two-child node.
                                KdNode successor = nodePtr.gtChild;
                                successor = findSuccessor(nodePtr.gtChild, successor, p, p+1);
                                System.arraycopy(successor.tuple, 0, nodePtr.tuple, 0, dim);
                                final TreeSet<String> tmp = successor.values;
                                successor.values = nodePtr.values;
                                nodePtr.values = tmp;
                                // value is a dummy argument because the successor node's
                                // values set is empty.
                                nodePtr.gtChild = erase(nodePtr.gtChild, nodePtr.tuple, value, p+1);

                                // The height may have changed, so if the subtree
                                // rooted at this two-child node remains balanced,
                                // compute the height at this node; otherwise,
                                // rebuild the subtree to rebalance it, which also
                                // computes the height. Because rebuilding the subtree
                                // recycles its nodes, the node argument to this
                                // erase function might no longer specify the root
                                // of the subtree.
                                if ( isBalanced(nodePtr) ) {
                                    nodePtr.height = computeHeight(nodePtr);
                                } else {
                                    nodePtr = rebuildSubTree(nodePtr, p);
                                }
                            }
                        }
                    }
                }
            }
        }
        return nodePtr;
    }

    /**
     * <p>
     * The {@code findPredecessor} method searches a subtree
     * for the immediate predecessor {@code KdNode}, which is
     * the node with the largest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode findPredecessor(final KdNode node,
                                   final KdNode predecessor,
                                   final int p0,
                                   final int q) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
        if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a > child, follow that child; otherwise,
            // this node is a potential predecessor, so check it.
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            } else {
                pred = checkPredecessor(node, pred, p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential predecessor, so check it, and
            // then inspect both children.
            pred = checkPredecessor(node, pred, p0);
            if (node.ltChild != null) {
                pred = findPredecessor(node.ltChild, pred, p0, p+1);
            }
            if (node.gtChild != null) {
                pred = findPredecessor(node.gtChild, pred, p0, p+1);
            }
        }
        return pred;
    }

    /**
     * <p>
     * The {@code checkPredecessor} checks a potential predecessor
     * (@code KdNode) to see whether it is a larger precedecessor
     * {@code KdNode} than the current predecessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param predecessor - the current precedecessor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate predecessor {@code KdNode}
     * </p>
     */
    private KdNode checkPredecessor(final KdNode node,
                                    final KdNode predecessor,
                                    final int p0) {

        // The return value because the predecessor argument to this function is read only.
        KdNode pred = predecessor;

        // Update the current precedessor if the potential predecessor is larger.
        if (MergeSort.superKeyCompare(node.tuple, pred.tuple, p0) > 0L) {
            pred = node;
        }
        return pred;
    }

    /**
     * <p>
     * The {@code findSuccessor} method searches a subtree
     * for the immediate successor {@code KdNode}, which is
     * the node with the smallest super-key.
     * 
     * @param node - the {@code KdNode} root of the subtree
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @param q - the leading dimension that is permuted cyclically
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode findSuccessor(final KdNode node,
                                 final KdNode successor,
                                 final int p0,
                                 final int q) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Permute the most significant dimension p cyclically using
        // a fast alternative to the modulus operator for p <= dim.
        final int dim = node.tuple.length;
        final int p = (q < dim) ? q : 0;

        // Does the leading dimension at this node equal
        // the leading dimension at the node to be replaced?
         if (p == p0) {
            // Yes, the leading dimensions are equal, so if this
            // node has a < child, follow that child; otherwise,
            // this node is a potential successor, so check it.
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            } else {
                succ = checkSuccessor(node, succ,  p0);
            }
        } else {
            // No, the leading dimensions are not equal; hence, this
            // node is a potential successor, so check it, and
            // then inspect both children
            succ = checkSuccessor(node, succ, p0);
            if (node.ltChild != null) {
                succ = findSuccessor(node.ltChild, succ, p0, p+1);
            }
            if (node.gtChild != null) {
                succ = findSuccessor(node.gtChild, succ, p0, p+1);
            }
        }
        return succ;
    }

    /**
     * <p>
     * The {@code checkSuccessor} checks a potential successor
     * (@code KdNode) to see whether it is a smaller succcessor
     * {@code KdNode} than the current succcessor {@code KdNode}.
     * 
     * @param node - a potential prdecessor {@code KdNode}
     * @param successor - the current successor {@code KdNode}
     * @param p0 - the leading dimension of the {@code KdNode} to be replaced
     * @return the updated immediate successor {@code KdNode}
     * </p>
     */
    private KdNode checkSuccessor(final KdNode node,
                                  final KdNode successor,
                                  final int p0) {

        // The return value because the successor argument to this function is read only.
        KdNode succ = successor;

        // Update the current successor if the potential successor is smaller.
        if (MergeSort.superKeyCompare(node.tuple, succ.tuple, p0) < 0L) {
            succ = node;
        }
        return succ;
    }

   /**
     * <p>
     * The {@code rebuildSubTree} method rebuilds a subtree
     * rooted at a {@code KdNode} to rebalance it.
     * 
     * @param node - the {@code KdNode} instance
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    protected KdNode rebuildSubTree(final KdNode node,
                                    final int p)
    {
        // Count the nodes in the subtree, allocate an array of KdNode
        // references, and assign a KdNode reference to each array element.
        final int count = countNodes(node);
        final KdNode[] kdNodes = new KdNode[count];
        getSubTree(node, kdNodes);
        
        // If Constants.ENABLE_1TO3 is true, check whether
        // the subtree contains 3 KdNodes or fewer.
        if (Constants.ENABLE_1TO3 && count <= 3) {
            // The subtree contains 3 nodes or fewer,
            // so rebuild the subtree by explicitly
            // comparing the nodes' super-keys.
            return rebuildSubTree1to3(node, kdNodes, p);

        } else {
            // The subtree contains more than 3 nodes, so
            // call KdTree.createKdTree to rebuild the subtree,
            // which recycles the nodes and hence invalidates
            // the node argument to this rebuildSubTree function.
            //
            // Do not use mutiple threads to build the subtree, even
            // though multiple threads are available, unless the size of the
            // subtree is sufficiently large to justify spawning child threads.
            KdTree tree;
            if (count < Constants.MULTI_THREAD_CUTOFF) {
                tree = KdTree.createKdTree(kdNodes, executor, -1, p);
            } else {
                tree = KdTree.createKdTree(kdNodes, executor, maxSubmitDepth, p);
            }

            // Return the root of the rebuilt subtree.
            return tree.root;
        }
    }

    /**
     * <p>
     * The {@code rebuildSubTree1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private static KdNode rebuildSubTree1to3(final KdNode node,
                                             final int nodeCount,
                                             final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTree(node, kdNodes);
        return rebuildSubTree1to3(node, kdNodes, p);
    }

    private static KdNode rebuildSubTree1to3(final KdNode node,
                                             final KdNode[] kdNodes,
                                             final int p)
    {

        // The return value because the node argument to this function is read only.
        KdNode ptr = node;

        if (kdNodes.length == 1) {

            // The subtree contains 1 node, so it is the root of the rebuilt subtree.
            ptr = kdNodes[0];
            ptr.height = 1;

        } else if (kdNodes.length == 2) {

            // The subtree contains 2 nodes, so the first node is the root of the rebuilt
            // subtree. Compare super-keys to determine whether second node is the < child
            // or the > child of the first node.
            ptr = kdNodes[0];
            ptr.height = 2;
            if (MergeSort.superKeyCompare(kdNodes[0].tuple, kdNodes[1].tuple, p) < 0L) {
                ptr.gtChild = kdNodes[1];
                ptr.gtChild.height = 1;
            } else {
                ptr.ltChild = kdNodes[1];
                ptr.ltChild.height = 1;
            }

        } else if (kdNodes.length == 3) {

            // The subtree contains 3 nodes, so compare their super-keys to determine which
            // node is the median node. The node with the smallest super-key is the < child.
            // The node with the larges super-key is the > child.
            if (MergeSort.superKeyCompare(kdNodes[0].tuple, kdNodes[1].tuple, p) < 0L) {
                // kdNodes[0].tuple < kdNodes[1].tuple
                if (MergeSort.superKeyCompare(kdNodes[1].tuple, kdNodes[2].tuple, p) < 0L) {
                    // kdNodes[0].tuple < kdNodes[1].tuple < kdNodes[2].tuple
                    ptr = kdNodes[1];
                    ptr.ltChild = kdNodes[0];
                    ptr.gtChild = kdNodes[2];
                } else {
                    // kdNodes[0].tuple < kdNodes[1].tuple; kdNodes[2].tuple < kdNodes[1].tuple
                    if (MergeSort.superKeyCompare(kdNodes[0].tuple, kdNodes[2].tuple, p) < 0L) {
                        // kdNodes[0].tuple < kdNodes[2].tuple < kdNodes[1].tuple
                        ptr = kdNodes[2];
                        ptr.ltChild = kdNodes[0];
                        ptr.gtChild = kdNodes[1];
                    } else {
                        // kdNodes[2].tuple < kdNodes[0].tuple < kdNodes[1].tuple
                        ptr = kdNodes[0];
                        ptr.ltChild = kdNodes[2];
                        ptr.gtChild = kdNodes[1];
                    }
                }
            } else {
                // kdNodes[1].tuple < kdNodes[0].tuple
                if (MergeSort.superKeyCompare(kdNodes[0].tuple, kdNodes[2].tuple, p) < 0L) {
                    // kdNodes[1].tuple < kdNodes[0].tuple < kdNodes[2].tuple
                    ptr = kdNodes[0];
                    ptr.ltChild = kdNodes[1];
                    ptr.gtChild = kdNodes[2];
                } else {
                    // kdNodes[1].tuple < kdNodes[0].tuple; kdNodes[2].tuple < kdNodes[0].tuple
                    if (MergeSort.superKeyCompare(kdNodes[1].tuple, kdNodes[2].tuple, p) < 0L) {
                        // kdNodes[1].tuple < kdNodes[2].tuple < kdNodes[0].tuple
                        ptr = kdNodes[2];
                        ptr.ltChild = kdNodes[1];
                        ptr.gtChild = kdNodes[0];
                    }
                    else {
                        // kdNodes[2].tuple < kdNodes[1].tuple < kdNodes[0].tuple
                        ptr = kdNodes[1];
                        ptr.ltChild = kdNodes[2];
                        ptr.gtChild = kdNodes[0];
                    }
                }
            }
            ptr.ltChild.height = ptr.gtChild.height = 1;
            ptr.height = 2;

        } else {

            // This is an illegal condition that should never occur.
            throw new RuntimeException("\n\n" + kdNodes.length + " KdNode instances in rebuildSubTree1to3\n");
        }

        return ptr;
    }

    /**
     * <p>
     * The {@code rebuildSubTreeSkipRoot1to3} method rebuilds a subtree
     * rooted at a {@code KdNode} that contains 3 nodes or fewer, but
     * omits the root of the subtree from the rebuild.
     * 
     * @param node - the {@code KdNode} instance
     * @param nodeCount - the number of nodes in the subtree
     * @param p - the leading dimension
     * @return the root {@code KdNode} of the rebalanced subtree
     * </p>
     */
    private static KdNode rebuildSubTreeSkipRoot1to3(final KdNode node,
                                                     final int nodeCount,
                                                     final int p) {

        // Allocate an array of KdNode references, and walk the subtree
        // to assign to each array element a reference to a KdNode instance.
        final KdNode[] kdNodes = new KdNode[nodeCount];
        getSubTreeSkipRoot(node, kdNodes);
        return rebuildSubTree1to3(node, kdNodes, p);
    }

    /**
     * <p>
     * The {@code countNodes} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private static int countNodes(final KdNode node) {

        // Count this node.
        int count = 1;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodes(node.ltChild);
        }
        if (node.gtChild != null) {
            count += countNodes(node.gtChild);
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private static void getSubTree(final KdNode node,
                                   final KdNode[] kdNodes)
    {
        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTree(node, kdNodes, index);
    }

    /**
     * <p>
     * The {@code getSubTree} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * </p>
     */
    private static void getSubTree(final KdNode node,
                                   final KdNode[] kdNodes,
                                   final int[] index) {

        // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTree(node.ltChild, kdNodes, index);
        }
        if (node.gtChild != null) {
            getSubTree(node.gtChild, kdNodes, index);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector.
        node.height = 1;
        node.ltChild = node.gtChild = null;
        kdNodes[index[0]] = node;
        index[0]++;
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @return the number of nodes
     * </p>
     */
    private static int countNodesSkipRoot(final KdNode node)
{
        return countNodesSkipRoot(node, 0);
    }

    /**
     * <p>
     * The {@code countNodesSkipRoot} method counts the number of nodes
     * in a subtree rooted at a (@code KdNode} instance, but omits the
     * root of the subtree from the count.
     * 
     * @param node - the {@code KdNode} instance
     * @param depth - the depth in the subtree
     * @return the number of nodes
     * </p>
     */
    private static int countNodesSkipRoot(final KdNode node,
                                          final int depth) {

        // Initialize the count.
        int count = 0;

        // Obtain counts recursively.
        if (node.ltChild != null) {
            count += countNodesSkipRoot(node.ltChild, depth+1);
        }
        if (node.gtChild != null) {
            count += countNodesSkipRoot(node.gtChild, depth+1);
        }

        // Count this node unless it's the root.
        if (depth > 0) {
            ++count;
        }

        return count;
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * </p>
     */
    private static void getSubTreeSkipRoot(final KdNode node,
                                           final KdNode[] kdNodes) {

        final int[] index = new int[1]; // a kludge to pass an int argument by reference
        index[0]  = 0;
        getSubTreeSkipRoot(node, kdNodes, index, 0);
    }

    /**
     * <p>
     * The {@code getSubTreeSkipRoot} method appends to an array the {@code KdNode}
     * references from a subtree rooted at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @param kdNodes - the array of {@code KdNode} instances
     * @param index - an int[] array used as a kludge to pass an int by reference
     * @param depth - the depth in the subtree
     * </p>
     */
    private static void getSubTreeSkipRoot(final KdNode node,
                                           final KdNode[] kdNodes,
                                           final int[] index,
                                           final int depth) {

       // Append the child nodes recursively.
        if (node.ltChild != null) {
            getSubTreeSkipRoot(node.ltChild, kdNodes, index, depth+1);
        }
        if (node.gtChild != null) {
            getSubTreeSkipRoot(node.gtChild, kdNodes, index, depth+1);
        }

        // Reset this node's fields, including its child
        // pointers, and append it to the kdNodes vector
        // unless it's the root node.
       if (depth > 0) {
            node.height = 1;
            node.ltChild = node.gtChild = null;
            kdNodes[index[0]] = node;
            index[0]++;
        }
    }

    /**
     * <p>
     * The {@code isBalanced} method checks whether the subtree
     * rooted at a (@code KdNode} instance is balanced.
     * 
     * @param node - the {@code KdNode} instance
     * @return true if the subtree is balanced; otherwise, false
     * </p>
     */
    protected static boolean isBalanced(final KdNode node)
    {
        // Get and order the heights at the child nodes.
        final int ltHeight = getHeight(node.ltChild);
        final int gtHeight = getHeight(node.gtChild);
        final int loHeight = (ltHeight < gtHeight) ? ltHeight : gtHeight;
        final int hiHeight = (ltHeight < gtHeight) ? gtHeight : ltHeight;

        if (Constants.AVL_BALANCE)
        {
            // AVL balancing.
            if ( (hiHeight - loHeight) > Constants.HEIGHT_DIFF ) {
                return false;
            } else {
                return true;
            }
        }
        else
        {
            // Red-black balancing. Does the low child exist?
            if (loHeight == 0) {
                // No, the low child does not exist, so test the
                // balance as for a standard AVL tree wherein the
                // difference in child heights must not exceed
                // HEIGHT_DIFF, for which the default value is 1.
                if (hiHeight > Constants.HEIGHT_DIFF) {
                    return false;
                } else {
                    return true;
                }
            } else {
                // Yes, the low child exists, so test the balance
                // as for a red-black tree wherein the height at
                // the high child may be up to twice the height at
                // the low child.
                if ( hiHeight > (loHeight << 1) ) {
                    return false;
                } else {
                    return true;
                }
            }
        }
    }

    /**
     * <p>
     * The {@code computeHeight} method computes the maximum height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the computed height
     * </p>
     */
    protected static int computeHeight(final KdNode node)
    {
        return 1 +  ( (getHeight(node.ltChild) > getHeight(node.gtChild) )
                     ? getHeight(node.ltChild) : getHeight(node.gtChild) ); 
    }

    /**
     * <p>
     * The {@code getHeight} method returns the subtree height at a (@code KdNode} instance.
     * 
     * @param node - the {@code KdNode} instance
     * @return the height
     * </p>
     */
    protected static int getHeight(final KdNode node)
    {
        if (node == null) {
            return 0;
        } else {
            return node.height;
        }
    }
} // class KdTreeDynamic


==> anc/Java/KdTreeKnlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * <p>
 * @author Russell A. Brown
 */

/**
 * <p>
 * The {@code KdTreeKnlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeKnlogn
{
    /**
     * <p>
     * The {@code createKdTreeKnlogn} method builds a k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTree} instance
     */
    protected static KdTree createKdTreeKnlogn(final KdNode[] kdNodes,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               final int p)
    {
        // Allocate the references arrays including one additional array.
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];

        // Don't allocate KdNodes instances for the pth references array
        // (where p is the leading dimension) instead of the first
        // references array to permit KdTreeDynamic.balanceSubtree
        // to build a sub-tree whose root node has a non-zero
        // partition coordinate.
        //
        // Copy references from the KdNode instances of the kdNodes array.
        // These references will be re-ordered by the MergeSort methods.
        for (int i = 0; i < numPoints; ++i) {
            references[p][i] = kdNodes[i];
        }

        // Sort the pth references array using multiple threads, where p
        // is the leading dimension. Importantly, or compatibility with the
        // permutation array initialized below, use the pth dimension as
        // the leading key of the super key. Also, only the pth references
        // array has been populated with KdNode instances.
        MergeSort.mergeSortReferenceAscending(references[p], references[numDimensions],
                                              0, numPoints - 1,
                                              p, executor, maximumSubmitDepth, 0);

        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index,
        // which is an inlusive index instead of a node count.
        int end = numPoints - 1;            

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
            ++maxDepth;
            size >>= 1;
        }

        // It is unnecessary to compute the partition coordinate upon each recursive call of
        // the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed and stored in the permutation array.
        //
        // first create an array the tracks which reference array contains each coordinate.
        // index 0 is for x, index 1 is for y ... index dim (i.e., numDimensions) is the
        // reference array that MergeSort::mergeSortReferenceAscending used as a temporary array.
        final int[] current = new int[numDimensions + 1];
        for (int i = 0;  i <= numDimensions; ++i) {
            current[i] = i;
        }
        final int[] indices = new int[numDimensions + 2];

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int depth = 0; depth < maxDepth; ++depth) {
            int p0 = (depth + p) % numDimensions;
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = p0;
            // The penultimate entry of the indices array specifies the source reference array.
            indices[numDimensions] = current[p0];
            // The first entry of the indices array specifies the temporary reference array.
            indices[0] = current[numDimensions];
            int k = 1;
            // do the partitioning swaps
            for (int i = 1;  i < numDimensions; ++i) {
                int j = (i + p0) % numDimensions;  // this is the coordinate index following the primary
                indices[k] = current[j];           // write the reference index for that coordinate to the indices array
                swap(current, numDimensions, j);   // this keeps track of where the coordinate will have been have been swapped to.
                ++k;
            }
            // Copy the elements from the indices array to the current row of the permutation array.
            for (int i = 0; i < indices.length; ++i) {
                permutation[depth][i] = indices[i];
            }
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        final KdTree tree = new KdTree(numDimensions, executor, maximumSubmitDepth);
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
                
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTree} method builds a k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTree} instance
     */
    protected static KdTree createKdTreeKnlogn(final Pair[] coordinates,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth,
                                               long[] nN,
                                               double[] iT,
                                               double[] sT,
                                               double[] rT,
                                               double[] kT,
                                               double[] vT)
    {
        // Allocate the references arrays including one additional array.
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;
        final KdNode[][] references = new KdNode[numDimensions + 1][numPoints];

        // Allocate KdNodes instances for the first references array.
        // Copy references from the KdNode instances of the kdNodes array.
        // These pointers will be re-ordered by the MergeSort methods.
        for (int i = 0; i < numPoints; ++i) {
            references[0][i] = new KdNode(coordinates[i]);
        }
        initTime = System.currentTimeMillis() - initTime;

        // Sort the first reference array using the first dimension (0) as the most significant
        // key of the super key.
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(references[0], references[numDimensions], 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate tuples via one pass through the sorted reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(references[0], 0);
        removeTime = System.currentTimeMillis() - removeTime;

        // Determine the maximum depth of the k-d tree, which is log2( coordinates.size() ).
        int maxDepth = 1;
        int size = numPoints;
        while (size > 0) {
        ++maxDepth;
        size >>= 1;
        }

        // It is unnecessary to compute either the permutation of the reference array or
        // the partition coordinate upon each recursive call of the buildKdTree function
        // because both depend only on the depth of recursion, so they may be pre-computed.
        //
        // Because this array is initialized with 0, 1, 2, 3, 0, 1, 2, 3, etc. (for
        // e.g. 4-dimensional data), the leading key of the super key will be 0 at the
        // first level of the nascent tree, consistent with having sorted the reference
        // array above using 0 as the leading key of the super key.
        //
        // Begin by creating an 'indices' array.
        int[] indices = new int[numDimensions + 2];
        for (int i = 0; i < indices.length - 1; ++i) {
            indices[i] = i;
        }

        // Create a 2D 'permutation' array from the 'indices' array to specify permutation
        // of the reference arrays and of the partition coordinate.
        final int[][] permutation = new int[maxDepth][numDimensions + 2];
        final int[] permutationVerify = new int[maxDepth];

        // Fill the permutation array by calculating the permutation of the indices array
        // and the the partition coordinate of the tuple at each depth in the tree.
        for (int i = 0; i < maxDepth; ++i) {
            // The last entry of the indices array contains the partition coordinate.
            indices[numDimensions + 1] = permutationVerify[i] = i % numDimensions;
            // Swap the first and second to the last elements of the indices array.
            swap(indices, 0, numDimensions);
            // Copy the elements of the indices array to one row of the permutation array.
            for (int j = 0; j < numDimensions + 2; ++j) {
                permutation[i][j] = indices[j];
            }
            // Swap the third and second to the last elements of the indices array.
            swap(indices, numDimensions - 1, numDimensions);
        }

        // Build the k-d tree via heirarchical multi-threading if possible.
        long kdTime = System.currentTimeMillis();
        final KdTree tree = new KdTree(numDimensions, executor, maximumSubmitDepth);
        tree.root = buildKdTreeKnlogn(references, permutation, 0, end,
                                      executor, maximumSubmitDepth, 0);
        kdTime = System.currentTimeMillis() - kdTime;
        
        // Verify the k-d tree via hierarchical multi-threading if possible and report the number of nodes.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutationVerify);
        verifyTime = System.currentTimeMillis() - verifyTime;
       
        iT[0] = (double) initTime / 1000.;
        sT[0] = (double) sortTime / 1000.;
        rT[0] = (double) removeTime / 1000.;
        kT[0] = (double) kdTime / 1000.;
        vT[0] = verifyTime / 1000.;
        
        // Return the tree.
        return tree;
    }
        
    /*
    * The swap function swaps two elements in an array.
    *
    * calling parameters:
    *
    * a - the array
    * i - the index of the first element
    * j - the index of the second element
    */
    private static void swap(int a[], int i, int j)
    {
        int t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeKnlogn} method builds a k-d tree by recursively
     * partitioning the reference arrays and adding nodes to the tree. These
     * arrays are permuted cyclically for successive levels of the tree so that
     * sorting uses x, y, z, w, etc. as the most significant portion of the
     * sorting or partitioning key.  The contents of the reference arrays are
     * scrambled by each recursive partitioning.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @returns the root of the k-d tree
     */
    private static KdNode buildKdTreeKnlogn(final KdNode[][] references,
                                            final int[][] permutation,
                                            final int start,
                                            final int end,
                                            final ExecutorService executor,
                                            final int maximumSubmitDepth,
                                            final int depth)
    {
        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth][permutation[0].length - 1];

        // Get the number of dimensions.
        final int dim = permutation[0].length - 2;

        // Obtain the reference array that corresponds to the most significant key.
        final KdNode[] reference = references[permutation[depth][dim]];

        if (end == start)
        {
            // Only one reference was passed to this method,
            // so store that reference at this level of the tree.
            node = reference[end];
            if (Constants.KD_MAP_DYNAMIC) {
                node.height = 1;
            }

        }
        else if (end == start + 1)
        {
            // Two references were passed to this method in sorted order, so store the start
            // element at this level of the tree and store the end element as the > child. 
            node = reference[start];
            node.gtChild = reference[end];
            if (Constants.KD_MAP_DYNAMIC){
                node.gtChild.height = 1;
                node.height = 2;
            }            
        }
        else if (end == start + 2)
        {
            // Three references were passed to this method in sorted order, so
            // store the median element at this level of the tree, store the start
            // element as the < child and store the end element as the > child.
            node = reference[start + 1];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            if (Constants.KD_MAP_DYNAMIC){
                node.ltChild.height = node.gtChild.height = 1;
                node.height = 2;
            }
            
        }
        else if (end > start + 2)
        {
            // Four or more references were passed to this method, so the
            // median element of the reference array is chosen as the element
            // about which the other reference arrays will be partitioned
            // Avoid overflow when computing the median.
            int median = start + ((end - start) / 2);
            if (median <= start || median >= end) {
                throw new RuntimeException("error in median calculation at depth = " +
                                           depth + " : start = " + start +
                                           "  median = " + median + "  end = " + end);
            }

            // Store the median element of the reference array in the new KdNode.
            node = reference[median];

            // Build both branches with child threads at as many levels of the tree
            // as possible.  Create the child threads as high in the tree as possible.
            //
            // Is a child thread available to build the < branch, and are there 
            // sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
                || end - start < Constants.KNLOGN_CUTOFF)
            {
                // No, a child thread is not available, so one thread will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortLower(references, reference, permutation, start, median,
                                     p1, executor, maximumSubmitDepth, depth);
                    // Copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the median element that
                // is stored in the new KdNode.
                final long[] tuple = node.tuple;
                for (int i = startIndex; i < dim; ++i) {
                    // Partiion the lower half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
                    // Partition the upper half of the reference array with the current thread,
                    // excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);
                }

                // Recursively build the < branch of the tree with the current thread,
                // excluding the median element.
                node.ltChild = buildKdTreeKnlogn(references, permutation, start, median - 1,
                                                 executor, maximumSubmitDepth, depth + 1);

                // Recursively build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation, median + 1, end,
                                                 executor, maximumSubmitDepth, depth + 1);
            }
            else
            {
                // Yes, child threads are available, so two threads will be used.
                // Initialize startIndex=1 so that the 'for' loop that partitions the
                // reference arrays will partition a number of arrays equal to dim.
                int startIndex = 1;

                // If depth < dim-1, copy references[permut[dim]] to references[permut[0]]
                // where permut is the permutation array for this level of the tree.
                // Sort the two halves of references[permut[0]] with p+1 as the most
                // significant key of the super key. Use as the temporary array
                // references[permut[1]] because that array is not used for partitioning.
                // Partition a number of reference arrays equal to the tree depth because
                // those reference arrays are already sorted.
                if (depth < dim - 1) {
                    startIndex = dim - depth;
                    // Ensure that the partition p cycles as x, y, z, w...
                    final int p1 = (p + 1 < dim) ? p + 1 : 0;
                    // Copy and sort the lower half of references[permut[0]]
                    // with a child thread, excluding the median element.
                    final Future<Void> future =
                        executor.submit( copyAndSortLowerWithThread(references,
                                                                    reference,
                                                                    permutation,
                                                                    start, median,
                                                                    p1, executor,
                                                                    maximumSubmitDepth,
                                                                    depth) );

                    // And simultaneously copy and sort the upper half of references[permut[0]]
                    // with the current thread, excluding the median element.
                    copyAndSortUpper(references, reference, permutation, median, end,
                                     p1, executor, maximumSubmitDepth, depth);

                    // Wait for the result of copying and sorting the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "copy and sort future exception: " + e.getMessage() );
                    }
                }

                // Partition the reference arrays specified by 'startIndex' in
                // a priori sorted order by comparing super keys.  Store the
                // result from references[permut[i]]] in references[permut[i-1]]
                // where permut is the permutation array for this level of the
                // tree, thus permuting the reference arrays. Skip the element
                // of references[permut[i]] that equals the tuple that is stored
                // in the new KdNode.
                for (int i = startIndex; i < dim; ++i) {

                    // Partition the lower half of the reference array with a child thread,
                    // excluding the median element.
                    final Future<Void> future =
                        executor.submit( scanAndPartitionLowerWithThread(references, permutation,
                                                                         node, p, i,
                                                                         start, median, depth) );

                    // And simultaneously partition the upper half of the reference array
                    // with the current thread, excluding the median element.
                    scanAndPartitionUpper(references, permutation, node, p, i, median, end, depth);

                    // Wait for the result of partitioning the lower half
                    // of the references array with the child thread.
                    try {
                        future.get();
                    } catch (Exception e) {
                        throw new RuntimeException( "partition future exception: " + e.getMessage() );
                    }
                }

                // Recursively build the < branch of the tree with a child thread,
                // excluding the median element.
                final Future<KdNode> future =
                    executor.submit( buildKdTreeKnlognWithThread(references, permutation,
                                                                 start, median - 1, executor,
                                                                 maximumSubmitDepth, depth + 1) );

                // And simultaneously build the > branch of the tree with the current thread,
                // excluding the median element.
                node.gtChild = buildKdTreeKnlogn(references, permutation,
                                                 median + 1, end, executor,
                                                 maximumSubmitDepth, depth + 1);

                // Wait for the result of partitioning the lower half
                // of the references array with the child thread.
                try {
                    node.ltChild = future.get();
                } catch (Exception e) {
                    throw new RuntimeException( "build future exception: " + e.getMessage() );
                }
            }

            if (Constants.KD_MAP_DYNAMIC) {
                // Compute the height at this node as the recursion unwinds.
                node.height = KdTreeDynamic.computeHeight(node);
            }

        } else 	if (end < start) {
            
            // This is an illegal condition that should never occur, so test for it last.
            throw new RuntimeException("end < start");
            
        } else {
            
            // This final else block is added to keep the Java compiler from complaining.
            throw new RuntimeException("unknown configuration of  start and end");
        }
        
        return node;
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn buildKdTreeKnlogn} method.
     * </p>
     * 
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeKnlognWithThread(final KdNode[][] references,
                                                                final int[][] permutation,
                                                                final int start,
                                                                final int end,
                                                                final ExecutorService executor,
                                                                final int maximumSubmitDepth,
                                                                final int depth)
    {
        return new Callable<KdNode>() {
            @Override
            public KdNode call() {
                return buildKdTreeKnlogn(references, permutation,
                                         start, end, executor,
                                         maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code copyAndSortLower) method copies and then partitions
     * the lower half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortLower(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int start,
                                         final int median,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from start up to but not including median.
        for (int i = start; i < median; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, start, median - 1, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method
     * executes the {@link KdTreeKnlogn#buildKdTreeKnlogn copyAndSortLower} method.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> copyAndSortLowerWithThread(final KdNode references[][],
                                                             final KdNode reference[],
                                                             final int[][] permutation,
                                                             final int start,
                                                             final int median,
                                                             final int p1,
                                                             final ExecutorService executor,
                                                             final int maximumSubmitDepth,
                                                             final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                copyAndSortLower(references, reference, permutation, start, median,
                                 p1, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }
    
    /**
     * <p>
     * The {@code copyAndSortUpper) method copies and then partitions
     * the upper half of a reference array. The median element is excluded.
     * </p>
     *
     * @param references - multiple KdNode[] arrays
     * @param reference - one KdNode[] array
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p1  - the partition that cycles as x, y, z, etc.
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     */
    private static void copyAndSortUpper(final KdNode references[][],
                                         final KdNode reference[],
                                         final int[][] permutation,
                                         final int median,
                                         final int end,
                                         final int p1,
                                         final ExecutorService executor,
                                         final int maximumSubmitDepth,
                                         final int depth)
    {
        KdNode[] dst = references[permutation[depth][0]];
        KdNode[] tmp = references[permutation[depth][1]];
        // Copy and sort elements from one above median up to and including end.
        for (int i = median + 1; i <= end; ++i) {
            dst[i] = reference[i];
        }
        MergeSort.mergeSortReferenceAscending(dst, tmp, median + 1, end, p1,
                                              executor, maximumSubmitDepth, depth + 1);
    }

    /**
     * <p>
     * The {@code scanAndPartitionLower} method scans and partitions
     * the lower half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionLower(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int start,
                                              final int median,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = start - 1, upper = median, j = start; j <= median; ++j) {
            final long compare = MergeSort.superKeyCompare(src[j].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[++lower] = src[j];
            } else if (compare > 0L) {
                dst[++upper] = src[j];
            }
        }
    }
    
    /**
     * <p>
     * Return a {@link java.util.concurrent.Callable Callable} whose call() method executes the
     * {@link KdTreeKnlogn#buildKdTreeKnlogn scanAndPartitionLower} method.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param start - the first element of the reference array
     * @param median - the median element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static Callable<Void> scanAndPartitionLowerWithThread(final KdNode references[][],
                                                                  final int[][] permutation,
                                                                  final KdNode node,
                                                                  final int p,
                                                                  final int i,
                                                                  final int start,
                                                                  final int median,
                                                                  final int depth)
    {
        return new Callable<Void>() {
            @Override
            public Void call() {
                scanAndPartitionLower(references, permutation, node, p, i, start, median, depth);
            return null;
            }
        };
    }
    
    /**
     * <p>
     * Scan and partition the upper half of a reference array.
     * </p>
     *
     * @param references - multiple arrays of KdNode[]
     * @param permutation - an array that indicates permutation of the reference arrays
     * @param node - a {@link KdNode} that contains the coordinate about which to partition
     * @param i - selector for one reference array
     * @param median - the median element of the reference array
     * @param end - the last element of the reference array
     * @param p  - the partition that cycles as x, y, z, etc.
     * @param depth - the depth in the k-d tree
     */
    private static void scanAndPartitionUpper(final KdNode references[][],
                                              final int[][] permutation,
                                              final KdNode node,
                                              final int p,
                                              final int i,
                                              final int median,
                                              final int end,
                                              final int depth)
    {
        KdNode src[] = references[permutation[depth][i]];
        KdNode dst[] = references[permutation[depth][i - 1]];
        for (int lower = median, upper = end + 1, k = end; k > median; --k) {
            final long compare = MergeSort.superKeyCompare(src[k].tuple, node.tuple, p);
            if (compare < 0L) {
                dst[--lower] = src[k];
            } else if (compare > 0L) {
                dst[--upper] = src[k];
            }
        }
    }
    
} // class KdTreeKnlogn


==> anc/Java/KdTreeNlogn.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code KdTreeNlogn} class contains static factory methods.
 * </p>
 */
public class KdTreeNlogn
{
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a k-d tree from a KdNode[]
     * where the coordinates of each point are stored in KdNode.tuple
     * </p>
     *  
     * @param kdNodes - a KdNode[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param p - the leading dimension that permutes cyclically
     * @returns a {@code KdTree} instance
     */
    protected static KdTree createKdTreeNlogn(final KdNode[] kdNodes,
                                              final ExecutorService executor,
                                              final int maximumSubmitDepth,
                                              final int p)
    {        
        // Create the reference array and initialize it by
        // copying to it each reference in the kdNodes array.
        final int numPoints = kdNodes.length;
        final int numDimensions = kdNodes[0].tuple.length;
        final KdNode[] reference = new KdNode[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            reference[i] = kdNodes[i];
        }

        // Create the temporary array.
        final KdNode[] temporary = new KdNode[numPoints];
           
        // For a dynamic k-d tree, it is unnecessary to sort the reference array.
        // and remove duplicate coordinates, so merely specify the end index.
        int end = numPoints - 1;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        //
        // Add the leading dimension p to the pre-computed partition coordinate (modulo
        // the number of dimensions) to permit KdTreeDynamic::balanceSubtree to build
        // a sub-tree whose root node has a non-zero partition coordinate.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = (i + p) % numDimensions;
        }
            
        // Build the k-d tree with multiple threads if possible. For a dynamic k-d tree,
        // call the KdNode::buildKdTree function instead of KdNode::buildKdTreePresorted.
        final KdTree tree = new KdTree(numDimensions, executor, maximumSubmitDepth);
        tree.root = buildKdTreeNlogn(reference, temporary, permutation, 0,
                                     end, executor, maximumSubmitDepth, 0);
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code createKdTreeNlogn} method builds a k-d tree from a Pair<Long[], String>[]
     * where the coordinates of each point are stored in Pair.key (a Long[]).
     * </p>
     *  
     * @param coordinates - a Pair<key, value>[]
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param nN, iT, sT, rT, kT, vT - single element arrays for returning values by reference
     * @returns a {@code KdTree} instance
     */
    protected static KdTree createKdTreeNlogn(final Pair[] coordinates,
                                              final ExecutorService executor,
                                              final int maximumSubmitDepth,
                                              long[] nN,
                                              double[] iT,
                                              double[] sT,
                                              double[] rT,
                                              double[] kT,
                                              double[] vT)
    {        
        // Declare and initialize the reference array.
        long initTime = System.currentTimeMillis();
        final int numPoints = coordinates.length;
        final int numDimensions = coordinates[0].getKey().length;
        final KdNode[] reference = new KdNode[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            reference[i] = new KdNode(coordinates[i]);
        }
        initTime = System.currentTimeMillis() - initTime;
            
        // Sort the reference array using the first dimension (0) as the most significant
        // key of the super key.
        final KdNode[] temporary = new KdNode[numPoints];
        long sortTime = System.currentTimeMillis();
        MergeSort.mergeSortReferenceAscending(reference, temporary, 0, numPoints - 1,
                                              0, executor, maximumSubmitDepth, 0);
        sortTime = System.currentTimeMillis() - sortTime;

        // Remove references to duplicate coordinates via one pass through the reference array.
        // The same most significant key of the super key should be used for sort and de-duping.
        long removeTime = System.currentTimeMillis();
        final int end = MergeSort.removeDuplicates(reference, 0);
        removeTime = System.currentTimeMillis() - removeTime;
            
        // Determine the maximum depth of the k-d tree, which is log2( numPoints ).
        int size = numPoints;
        int maxDepth = 1;
        while (size > 0) {
            maxDepth++;
            size >>= 1;
        }
            
        // It is unnecessary to compute the partition coordinate upon each recursive call
        // of the buildKdTree function because that coordinate depends only on the depth of
        // recursion, so it may be pre-computed.
        final int[] permutation = new int[maxDepth];
        for (int i = 0; i < permutation.length; ++i) {
            permutation[i] = i % numDimensions;
        }
            
        // Build the k-d tree via hierarchical multi-threading if possible. The
        // buildKdTreePresorted method assumes that the reference array has been
        // pre-sorted using the first dimension (0) as the most significant key
        // of the super key. The permutation array guarantees cycling through the
        // keys so that each key is used as the most significant key of the
        // super key, beginning with key=0 at the first level of tree building.
        long kdTime = System.currentTimeMillis();
        final KdTree tree = new KdTree(numDimensions, executor, maximumSubmitDepth);
        tree.root = buildKdTreePresorted(reference, temporary, permutation, 0,
                                         end, executor, maximumSubmitDepth);
        kdTime = System.currentTimeMillis() - kdTime;
            
        // Verify the k-d tree via hierarchical multi-threading if possible.
        long verifyTime = System.currentTimeMillis();
        nN[0] = tree.verifyKdTree(permutation);
        verifyTime = System.currentTimeMillis() - verifyTime;

        // Return the number of nodes and the execution by reference via arrays.
        iT[0] = (double) initTime / Constants.MILLISECONDS_TO_SECONDS;
        sT[0] = (double) sortTime / Constants.MILLISECONDS_TO_SECONDS;
        rT[0] = (double) removeTime / Constants.MILLISECONDS_TO_SECONDS;
        kT[0] = (double) kdTime / Constants.MILLISECONDS_TO_SECONDS;
        vT[0] = (double) verifyTime / Constants.MILLISECONDS_TO_SECONDS;
            
        // Return the tree.
        return tree;
    }
    
    /**
     * <p>
     * The {@code buildKdTreeNlogn} method builds a k-d tree by recursively partitioning the reference
     * array and adding nodes to the tree.  The super key to be used for partitioning is permuted
     * cyclically for successive levels of the tree in order that sorting use x, y, z, etc. as the
     * most significant portion of the super key.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreeNlogn(final KdNode[] reference,
                                           final KdNode[] temporary,
                                           final int[] permutation,
                                           final int start,
                                           final int end,
                                           final ExecutorService executor,
                                           final int maximumSubmitDepth,
                                           final int depth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // The partition cycles as x, y, z, etc.
        final int p = permutation[depth];

        if (end == start) {

            // Only one reference was passed to this method, so store it at this level of the tree.
            node = reference[start];
            if (Constants.KD_MAP_DYNAMIC) {
                node.height = 1;
            }

        } else if (end == start + 1) {
                
        // Two references were passed to this method in unsorted order, so store the
        // start reference at this level of the tree and determine whether to store the
        // end reference as the < child or the > child.
        node = reference[start];
        if (MergeSort.superKeyCompare(reference[start].tuple, reference[end].tuple, p) < 0L) {
            node.gtChild = reference[end];
            if (Constants.KD_MAP_DYNAMIC) {
                node.height = 2;
                node.gtChild.height = 1;
            }
        } else {
            node.ltChild = reference[end];
            if (Constants.KD_MAP_DYNAMIC) {
                node.height = 2;
                node.ltChild.height = 1;
            }
        }
                
        } else if (end == start + 2) {
                
        // Three references were passed to this method in unsorted order, so compare
        // the three references to determine which reference is the median reference.
        // Store the median reference at this level of the tree, store the smallest
        // reference as the < child and store the largest reference as the > child.
        int mid = start + 1;
        if (MergeSort.superKeyCompare(reference[start].tuple, reference[mid].tuple, p) < 0L) {
            // reference[start] < reference[mid]
            if (MergeSort.superKeyCompare(reference[mid].tuple, reference[end].tuple, p) < 0L) {
            // reference[start] < reference[mid] < reference[end]
            node = reference[mid];
            node.ltChild = reference[start];
            node.gtChild = reference[end];
            } else {
                // reference[start] < reference[mid]; reference[end] < reference[mid]
                if (MergeSort.superKeyCompare(reference[start].tuple, reference[end].tuple, p) < 0L) {
                    // reference[start] < reference[end] < reference[mid]
                    node = reference[end];
                    node.ltChild = reference[start];
                    node.gtChild = reference[mid];
                } else {
                    // reference[end] < reference[start] < reference[mid]
                    node = reference[start];
                    node.ltChild = reference[end];
                    node.gtChild = reference[mid];
                }
            }
        } else {
            // reference[mid] < reference[start]
            if (MergeSort.superKeyCompare(reference[start].tuple, reference[end].tuple, p) < 0L) {
            // reference[mid] < reference[start] < reference[end]
            node = reference[start];
            node.ltChild = reference[mid];
            node.gtChild = reference[end];
            } else {
                // reference[mid] < reference[start]; reference[end] < reference[start]
                if (MergeSort.superKeyCompare(reference[mid].tuple, reference[end].tuple, p) < 0L) {
                    // reference[mid] < reference[end] < reference[start]
                    node = reference[end];
                    node.ltChild = reference[mid];
                    node.gtChild = reference[start];
                } else { 
                    // reference[end] < reference[mid] < reference[start]
                    node = reference[mid];
                    node.ltChild = reference[end];
                    node.gtChild = reference[start];
                }
            }
        }
        if (Constants.KD_MAP_DYNAMIC) {
            node.height = 2;
            node.ltChild.height = 1;
            node.gtChild.height = 1;
        }
                
        } else if (end > start + 2) {
                
        // Four or more references were passed to this method, so partition the reference
        // array about its median element, which is the kth element as calculated below.
        // Store the median element from the reference array in a new k-d node.
        final int n = end - start + 1;
        final int k = (n + 1) >> 1;
        final int median = partition(reference, start, n, k, temporary, start, p);
        node = reference[median];

        // Build the < branch with a child thread at as many levels of the tree as possible.
        // Create the child threads as high in the tree as possible for greater utilization.
        //
        // Is a child thread available to build the < branch, and are there 
        // sufficient KdNode instances to justify spawning a child thread?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth
            || end - start < Constants.NLOGN_CUTOFF)
        {
            // No, so recursively build the < branch of the tree with the current thread.
            node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                            executor, maximumSubmitDepth, depth + 1);

            // Then recursively build the > branch of the tree with the current thread.
            node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                            executor, maximumSubmitDepth, depth + 1);
                    
        }
        else
        {
            // Yes, a child thread is available, so recursively build the < branch with a child thread.
            Future<KdNode> future =
                        executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                    start, median - 1, executor,
                                                                    maximumSubmitDepth, depth + 1) );
                    
            // And simultaneously, recursively build the > branch of the tree with the current thread.
            node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                            executor, maximumSubmitDepth, depth + 1);
                    
            // Then get the result of building the < branch with the child thread.
            try {
                node.ltChild = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception: " + e.getMessage() );
            }
        }
        if (Constants.KD_MAP_DYNAMIC) {
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
        }
                
        } else 	if (end < start) {
                
        // This is an illegal condition that should never occur, so test for it last.
        throw new RuntimeException("end < start");
                
        } else {
                
        // This final else block is added to keep the Java compiler from complaining.
        throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code buildKdTreeWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#buildKdTree buildKdTree} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param depth - the depth in the k-d tree
     * @return a {@link KdNode}
     */
    private static Callable<KdNode> buildKdTreeNlognWithThread(final KdNode[] reference,
                                                               final KdNode[] temporary,
                                                               final int[] permutation,
                                                               final int start,
                                                               final int end,
                                                               final ExecutorService executor,
                                                               final int maximumSubmitDepth,
                                                               final int depth)
    {
        return new Callable<KdNode>() {
        @Override
            public KdNode call() {
                return buildKdTreeNlogn(reference, temporary, permutation, start,
                                        end, executor, maximumSubmitDepth, depth);
            }
        };
    }

    /**
     * <p>
     * The {@code buildKdTreePresorted} method builds a k-d tree by using the median of the
     * pre-sorted reference array to partition that array, then calls the {@link buildKdTree}
     * method to recursively partition the reference array.
     * </p>
     *
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] for use in partitioning
     * @param permutation - an array that indicates permutation of the partition coordinate
     * @param start - the first element of the reference array
     * @param end - the last element of the reference array
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @return a {@link KdNode} that represents the root of the tree or subtree
     */
    private static KdNode buildKdTreePresorted(final KdNode[] reference,
                                               final KdNode[] temporary,
                                               final int[] permutation,
                                               final int start,
                                               final int end,
                                               final ExecutorService executor,
                                               final int maximumSubmitDepth) {

        // This KdNode instance stores the median element.
        final KdNode node;

        // This buildKdTreePresorted() method is used for building only the first level of the tree.
        final int depth = 0;
            
        if (end == start) {

        // Only one reference was passed to this method, so store it at this level of the tree.
        node = reference[start];
        if (Constants.KD_MAP_DYNAMIC) {
            node.height = 1;
        }

        } else if (end == start + 1) {
                
        // Two references were passed to this method in sorted order, so store the start
        // element at this level of the tree and store the end element as the > child. 
        node = reference[start];
        node.gtChild = reference[end];
        if (Constants.KD_MAP_DYNAMIC) {
            node.height = 2;
            node.gtChild.height = 1;
        }
                
        } else if (end == start + 2) {
                
        // Three references were passed to this method in sorted order, so
        // store the median element at this level of the tree, store the start
        // element as the < child and store the end element as the > child.
        node = reference[start + 1];
        node.ltChild = reference[start];
        node.gtChild = reference[end];
        if (Constants.KD_MAP_DYNAMIC) {
            node.height = 2;
            node.ltChild.height = 1;
            node.gtChild.height = 1;
        }
                
        } else if (end > start + 2) {
                
        // Four or more references were passed to this method, so use the median element of
        // the pre-sorted reference array to partition the reference array.
        final int n = end - start + 1;
        final int median = (n + 1) >> 1;
        node = reference[median];

        // Build the < branch with a child thread at as many levels of the tree as possible.
        // Create the child threads as high in the tree as possible for greater utilization.

        // Is a child thread available to build the < branch?
        if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth) {

            // No, so recursively build the < branch of the tree with the current thread.
            node.ltChild = buildKdTreeNlogn(reference, temporary, permutation, start, median - 1,
                                            executor, maximumSubmitDepth, depth + 1);

            // Then recursively build the > branch of the tree with the current thread.
            node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                            executor, maximumSubmitDepth, depth + 1);
                    
        } else {
                    
            // Yes, a child thread is available, so recursively build the < branch with a child thread.
            final Future<KdNode> future =
                        executor.submit( buildKdTreeNlognWithThread(reference, temporary, permutation,
                                                                    start, median - 1, executor,
                                                                    maximumSubmitDepth, depth + 1) );
                    
            // And simultaneously, recursively build the > branch of the tree with the current thread.
            node.gtChild = buildKdTreeNlogn(reference, temporary, permutation, median + 1, end,
                                            executor, maximumSubmitDepth, depth + 1);
                    
            // Then get the result of building the < branch with the child thread.
            try {
                node.ltChild = future.get();
            } catch (Exception e) {
                throw new RuntimeException( "future exception: " + e.getMessage() );
            }
        }
        if (Constants.KD_MAP_DYNAMIC) {
            // Compute the height at this node as the recursion unwinds.
            node.height = KdTreeDynamic.computeHeight(node);
        }
                 
        } else 	if (end < start) {
                
        // This is an illegal condition that should never occur, so test for it last.
        throw new RuntimeException("end < start");
                
        } else {
                
        // This final else block is added to keep the Java compiler from complaining.
        throw new RuntimeException("unknown configuration of  start and end");
        }
            
        return node;
    }

    /**
     * <p>
     * The {@code partition} method partitions an array of references to (x,y,z,w...)
     * tuples about its kth element and returns the array index of the kth element.
     * See https://yiqi2.wordpress.com/2013/07/03/median-of-medians-selection-algorithm/
     * that contains a bug that causes a java.lang.ArrayIndexOutOfBoundsException.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param start - the start index for the elements to be considered
     * @param n - the number of elements to consider
     * @param k - the element to find
     * @param medians - a scratch KdNode[] for the medians
     * @param first - the first index for the scratch array
     * @param p - the most significant dimension or the partition coordinate
     * @return the index of the kth element in the array about which the array has been partitioned
     */
    private static int partition(final KdNode[] a,
                                 final int start,
                                 final int n,
                                 final int k,
                                 final KdNode[] medians,
                                 final int first,
                                 final int p)
{
    // The number of elements in a group, which must be 5 due to the select_2_5 method below.
    final int GROUP_SIZE = 5;
        
    if (n <=0 || n > a.length) {
        throw new IllegalArgumentException("n = " + n);
    }
    if (k <= 0 || k > n) {
        throw new IllegalArgumentException("k = " + k);
    }
    if (start + n > a.length) {
        throw new IllegalArgumentException("s = " + start + "  n = " + n + "  length = " + a.length);
    }
        
    // This trivial case terminates recursion.
    if ( n == 1 && k == 1 ) {
        return start;
    }

    // Use insertion sort instead of the median of medians algorithm for a small number of elements,
    // via Jon Benley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
    // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the a array.
    if (n <= Constants.MEDIAN_OF_MEDIANS_CUTOFF) {
        for (int i = start + 1; i <= start + n - 1; ++i) {
            KdNode tmp = a[i];
            int j;
            for (j = i; j > start && MergeSort.superKeyCompare(a[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                a[j] = a[j-1];
            }
            a[j] = tmp;
        }
        return start + k - 1;
    }
        
    // Otherwise, determine how many medians to find.  Round down to count
    // only groups that comprise fully GROUP_SIZE elements.  Any
    // remaining group of elements that doesn't comprise GROUP_SIZE
    // elements will be processed after the following 'for' loop.
    int m = n / GROUP_SIZE;
        
    // Initialize the index of the start of a group then process each group.
    int startOfGroup = 0;
    for (int i = 0; i < m; i++) {
            
        // Find the median of the group of GROUP_SIZE elements via select_2_5.
        medians[first + i] = select_2_5(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        a[start + startOfGroup + 4],
                                        p);
                
        // Update the index of the beginning of the group of GROUP_SIZE elements.
        startOfGroup += GROUP_SIZE;
    }
        
    // Calculate and check the number of remaining elements.
    int remainingElements = n - startOfGroup;
    if ( remainingElements < 0 || remainingElements >= GROUP_SIZE ) {
        throw new RuntimeException("incorrect group calculation");
    }
        
    // Find the median of any remaining elements via select_j_k.
    switch (remainingElements) {
    case 0:
        break;
    case 1:
        medians[first + m] = a[start + startOfGroup];
        m++;
        break;
    case 2:
        medians[first + m] = select_0_2(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        p);
        m++;
        break;
    case 3: 
        medians[first + m] = select_1_3(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        p);
        m++;
        break;
        case 4: 
        medians[first + m] = select_1_4(a[start + startOfGroup],
                                        a[start + startOfGroup + 1],
                                        a[start + startOfGroup + 2],
                                        a[start + startOfGroup + 3],
                                        p);
        m++;
        break;
    default:
        throw new RuntimeException("unhandled case in switch");
    }
            
    // Select the median of medians for partitioning the elements.  Note that (m + 1) >> 1
    // correctly designates the median element as the "kth" element instead of the address
    // of the median element in the medians array.  The medians array must start with element
    // first + m for the next level of recursion to avoid overwriting the median elements.
    // The medians array will have adequate capacity for all of the medians for all of the
    // recursive calls because the initial call to this partition method from the buildKdTreeNlogn
    // method provides a medians array that is the same size as the reference array.  Each
    // recursive call creates the (1 / GROUP_SIZE) fraction of the medians as the call at the
    // prior level of recursion, so the total requirement for storage of medians is the following
    // fraction of the temporary array for the following values of GROUP_SIZE:
    //
    // for GROUP_SIZE = 3, the fraction is 1/3 + 1/9 + 1/27 + 1/81 + ... < 1/2
    // for GROUP_SIZE = 5, the fraction is 1/5 + 1/25 + 1/125 + 1/625 + ... < 1/4
    // for GROUP_SIZE = 7, the fraction is 1/7 + 1/49 + 1/243 + 1/1701 + ... < 1/8
    //
    // Note: it is possible to allocate the medians array locally to this partition() method
    // instead of providing it via a calling parameter to this method; however, because the
    // mergeSort() method requires a temporary array, that array is re-used as the medians array.
    // But local allocation of the medians array appears to promote marginally faster execution.
    final KdNode medianOfMedians =
        medians[ partition(medians, first, m, (m + 1) >> 1, medians, first + m, p) ];
            
        // Find the address of the median of medians and swap it into a[start + n - 1]
        // so that it is not examined during partitioning of the a array.
        for (int i = 0; i < n - 1; ++i) {
            if (a[start + i] == medianOfMedians) {
                swap(a, start + i, start + n - 1);
                break;
            }
        }
        
        // Partition the a array relative to the median of medians into < and > subsets.
        int i = 0;
        for (int j = 0; j < n - 1; ++j) {
            if (MergeSort.superKeyCompare(a[start + j].tuple, medianOfMedians.tuple, p) < 0L) {
                if (j != i) {
                    swap(a, start + j, start + i);
                }
                ++i;
            }
        }

        // Swap the median of medians into a[start + i] between the < and > subsets.
        swap(a, start + i, start + n - 1);

        // k is 1-based but i is 0-based, so compare k to i + 1 and
        // determine which subset (if any) must be partitioned recursively.
        if (k < i + 1) {
            
            // The median of medians occupies a position below i, so partition
            // the array elements of the < subset; for this subset, the
            // original kth element is still the kth element of this subset.
            return partition(a, start, i, k, medians, first, p);
            
        } else if (k > i + 1) {
            
            // The median of medians occupies a position above i, so partition
            // the array elements of the > subset; for this subset, the
            // original kth element is not the kth element of this subset
            // because i + 1 elements are in the < subset.
            return partition(a, start + i + 1, n - i - 1, k - i - 1,
                                medians, first, p);
            
        } else {
            
            // The median of medians occupies a[start + i] because k == i + 1, so no
            // further partitioning is necessary.  Return start + i as the index of
            // the kth element under the definition that start is the zeroth index.
            return start + i;
        }
    }
        
    /**
     * <p>
     * The {@code swap} method swaps two array elements.
     * </p>
     * 
     * @param a - a KdNode[]
     * @param i - the index of the first element
     * @param j - the index of the second element
     */
    private static void swap(final KdNode[] a, final int i, final int j) {
        final KdNode t = a[i];
        a[i] = a[j];
        a[j] = t;
    }
        
    /**
     * <p>
     * The following {@code select_j_k} methods select the jth of k items.
     * Adapted from Chapter 4, "Linear Orderings", of Alexander Stepanov's
     * and Paul McJones' "Elements of Programming", Addison-Wesley, New York,
     * 2009.
     * </p>
     */
    private static KdNode select_0_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return a;
            } else {
            // b < a
            return b;
        }
    }

    private static KdNode select_1_2(final KdNode a,
                                     final KdNode b,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return b;
        } else {
            // b < a
            return a;
        }
    }
        
    private static KdNode select_1_3_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(b.tuple, c.tuple, p) < 0L) {
            // a < b < c
            return b;
        } else {
            // a ? c < b
            return select_1_2(a, c, p);
        }
    }

    private static KdNode select_1_3(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_3_ab(a, b, c, p);
        } else {
            // b < a
            return select_1_3_ab(b, a, c, p);
        }
    }

    private static KdNode select_1_4_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && a ? d so c is eliminated and a ? d
            return select_0_2(a, d, p);
        } else {
            // a < b ? c < d so a is eliminated and b ? c
            return select_0_2(b, c, p);
        }
    }
        
    private static KdNode select_1_4_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
            // a < b && c < d
            return select_1_4_ab_cd(a, b, c, d, p);
        } else {
            // a < b && d < c
            return select_1_4_ab_cd(a, b, d, c, p);
        }
    }
        
    private static KdNode select_1_4(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_1_4_ab(a, b, c, d, p);
        } else {
            // b < a
            return select_1_4_ab(b, a, c, d, p);
        }
    }
        
    private static KdNode select_2_5_ab_cd(final KdNode a,
                                           final KdNode b,
                                           final KdNode c,
                                           final KdNode d,
                                           final KdNode e,
                                           final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, a.tuple, p) < 0L) {
            // c < a < b && c < d ? e so c is eliminated and a < b && d ? e
            return select_1_4_ab(a, b, d, e, p);
        } else {
            // a < b ? c && c < d ? e && b ? e so a is eliminated and c < d && b ? e
            return select_1_4_ab(c, d, b, e, p);
        }
    }
        
    private static KdNode select_2_5_ab(final KdNode a,
                                        final KdNode b,
                                        final KdNode c,
                                        final KdNode d,
                                        final KdNode e,
                                        final int p)
    {
        if (MergeSort.superKeyCompare(c.tuple, d.tuple, p) < 0L) {
        // a < b && c < d
        return select_2_5_ab_cd(a, b, c, d, e, p);
    } else {
        // a < b && d < c
        return select_2_5_ab_cd(a, b, d, c, e, p);
        }
    }
        
    private static KdNode select_2_5(final KdNode a,
                                     final KdNode b,
                                     final KdNode c,
                                     final KdNode d,
                                     final KdNode e,
                                     final int p)
    {
        if (MergeSort.superKeyCompare(a.tuple, b.tuple, p) < 0L) {
            // a < b
            return select_2_5_ab(a, b, c, d, e, p);
        } else {
            // b < a
            return select_2_5_ab(b, a, c, d, e, p);
        }
    }
        
} // class KdTreeNlogn


==> anc/Java/MergeSort.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.concurrent.Callable;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Future;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The {@code MergeSort} class contains multi-threaded merge sort methods.
 * </p>
 */
public class MergeSort
{
    /**
     * <p>
     * The {@code superKeyCompare} method compares two long[] in as few coordinates as possible
     * and uses the sorting or partition coordinate as the most significant coordinate.
     * </p>
     * 
     * @param a - a long[]
     * @param b - a long[]
     * @param p - the most significant dimension
     * @returns a long that represents the result of comparing two super keys
     */
   protected static long superKeyCompare(final long[] a,
                                         final long[] b,
                                         final int p)
    {
        long diff = a[p] - b[p];
        for (int i = 1; diff == 0L && i < a.length; i++) {
            int r = i + p;
            // A fast alternative to the modulus operator for (i + p) < 2 * a.length.
            r = (r < a.length) ? r : r - a.length;
            diff = a[r] - b[r];
        }
        return diff;
    }

    /**
     * <p>
     * The {@code removeDuplicates} method} checks the validity of the merge sort
     * and removes from the reference array all but one of a set of references that
     * reference duplicate tuples.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param p - the index of the most significant coordinate in the super key
     * @returns the address of the last element of the references array following duplicate removal
     */
    protected static int removeDuplicates(final KdNode[] reference,
                                          final int p)
    {
        int end = 0;
        for (int i = 1; i < reference.length; i++) {
            long compare = superKeyCompare(reference[i].tuple, reference[i-1].tuple, p);
            if (compare < 0L) {
                throw new RuntimeException( "merge sort failure: superKeyCompare(ref[" +
                                            Integer.toString(i) + "], ref[" + Integer.toString(i-1) +
                                            "], (" + Integer.toString(p) + ") = " + Long.toString(compare) );
            } else if (compare > 0L) {
                // Keep this element of the reference array by
                // appending it to the kept elements of the array.
                reference[++end] = reference[i];
            } else {
                // Add the values from this element of the reference
                // array to the values set of the duplicate element
                // that is kept, and do not keep this element.
                reference[end].values.addAll(reference[i].values);
            }
        }
        return end;
    }

    /**
     * <p>
     * The following four merge sort methods are adapted from the mergesort function that is shown
     * on p. 166 of Robert Sedgewick's "Algorithms in C++", Addison-Wesley, Reading, MA, 1992.
     * That elegant implementation of the merge sort algorithm eliminates the requirement to test
     * whether the upper and lower halves of an auxiliary array have become exhausted during the
     * merge operation that copies from the auxiliary array to a result array.  This elimination is
     * made possible by inverting the order of the upper half of the auxiliary array and by accessing
     * elements of the upper half of the auxiliary array from highest address to lowest address while
     * accessing elements of the lower half of the auxiliary array from lowest address to highest
     * address.
     * </p>
     * <p>
     * The following four merge sort methods also implement two suggestions from p. 275 of Robert
     * Sedgewick's and Kevin Wayne's "Algorithms 4th Edition", Addison-Wesley, New York, 2011.  The
     * first suggestion is to replace merge sort with insertion sort when the size of the array to
     * sort falls below a threshold.  The second suggestion is to avoid unnecessary copying to the
     * auxiliary array prior to the merge step of the algorithm by implementing two versions of
     * merge sort and by applying some "recursive trickery" to arrange that the required result is
     * returned in the auxiliary array by one version and in the result array by the other version.
     * The following four merge sort methods build upon this suggestion and return their result in
     * either ascending or descending order, as discussed on pp. 173-174 of Robert Sedgewick's
     * Algorithms in C++", Addison-Wesley, Reading, MA, 1992, 
     * </p>
     * <p>
     * During multi-threaded execution, the upper and lower halves of the result array may be filled
     * from the auxiliary array (or vice versa) simultaneously by two threads.  The lower half of the
     * result array is filled by accessing elements of the upper half of the auxiliary array from highest
     * address to lowest address while accessing elements of the lower half of the auxiliary array from
     * lowest address to highest address, as explained above for elimination of the test for exhaustion.
     * The upper half of the result array is filled by addressing elements from the upper half of the
     * auxiliary array from lowest address to highest address while accessing the elements from the lower
     * half of the auxiliary array from highest address to lowest address.  Note: for the upper half
     * of the result array, there is no requirement to test for exhaustion provided that upper half of
     * the result array never comprises more elements than the lower half of the result array.  This
     * provision is satisfied by computing the median address of the result array as shown below for
     * all four merge sort methods. 
     * </p>
     * <p>
     * The {@code mergeSortReferenceAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    protected static void mergeSortReferenceAscending(final KdNode[] reference,
                                                      final KdNode[] temporary,
                                                      final int low,
                                                      final int high,
                                                      final int p,
                                                      final ExecutorService executor,
                                                      final int maximumSubmitDepth,
                                                      int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficient KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor, maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }
                
                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in ascending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) > 0L; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortReferenceDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the reference array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortReferenceDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the temporary array in descending order.
                mergeSortTemporaryDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the temporary array in ascending order and merge them into
                // the reference array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) > 0L) ? temporary[i++] : temporary[j--];
                }
                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the temporary array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortTemporaryDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the temporary array in ascending order.
                mergeSortTemporaryAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the temporary array in ascending order with a child thread
                // and merge them into the lower half of the reference array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(reference, temporary, low, high, low, mid, p) );

                // And simultaneously compare the results in the temporary array in descending order with the
                // current thread and merge them into the upper half of the reference array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    reference[k] =
                        (superKeyCompare(temporary[i].tuple, temporary[j].tuple, p) < 0L) ? temporary[i--] : temporary[j++];
                }

                // Then get the result of merging into the lower half of the reference array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // Here is Jon Bentley's implementation of insertion sort from "Programming Pearls", pp. 115-116,
            // Addison-Wesley, 1999, that sorts in descending order and leaves the result in the reference array.
            for (int i = low + 1; i <= high; i++) {
                KdNode tmp = reference[i];
                int j;
                for (j = i; j > low && superKeyCompare(reference[j-1].tuple, tmp.tuple, p) < 0; j--) {
                    reference[j] = reference[j-1];
                }
                reference[j] = tmp;
            }
        }
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscending} method recursively subdivides the array to be sorted
     * then merges the elements in ascending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryAscending(final KdNode[] reference,
                                                    final KdNode[] temporary,
                                                    final int low,
                                                    final int high,
                                                    final int p,
                                                    final ExecutorService executor,
                                                    final int maximumSubmitDepth,
                                                    int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in ascending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i++] : reference[j--];
                }

            
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in ascending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceAscendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in ascending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsAscendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in ascending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in ascending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if(superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) > 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p>
     * The {@code mergeSortTemporaryDescending} method recursively subdivides the array to be sorted
     * then merges the elements in descending order and leaves the result in the temporary array.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch array into which to copy results;
     *                    this array must be as large as the reference array
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static void mergeSortTemporaryDescending(final KdNode[] reference,
                                                     final KdNode[] temporary,
                                                     final int low,
                                                     final int high,
                                                     final int p,
                                                     final ExecutorService executor,
                                                     final int maximumSubmitDepth,
                                                     int depth) {

        if (high - low > Constants.INSERTION_SORT_CUTOFF) {

            // Avoid overflow when calculating the median address.
            final int mid = low + ( (high - low) >> 1 );

            // Subdivide the lower half of the tree with a child thread at as many levels of the tree as possible.
            // Create the child threads as high in the subdivision hierarchy as possible for greater utilization.

            // Is a child thread available to subdivide the lower half of the reference array,
            // and are there sufficien KdNode instances to justify spawning a child thread?
            if (maximumSubmitDepth < 0 || depth > maximumSubmitDepth || high - low < Constants.MERGE_CUTOFF) {

                // No, recursively subdivide the lower half of the reference array with the current
                // thread and return the result in the reference array in descending order.
                mergeSortReferenceDescending(reference, temporary, low, mid, p, executor, maximumSubmitDepth, depth + 1);

                // Then recursively subdivide the upper half of the reference array with the current thread
                // thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Compare the results in the reference array in ascending order and merge them into
                // the temporary array in descending order.
                for (int i = low, j = high, k = low; k <= high; k++) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) > 0L) ? reference[i++] : reference[j--];
                }

                
            } else {

                // Yes, a child thread is available, so recursively subdivide the lower half of the reference
                // array with a child thread and return the result in the reference array in descending order.
                final Future<Void> sortFuture =
                    executor.submit( mergeSortReferenceDescendingWithThread(reference, temporary,
                                                                            low, mid, p, executor,
                                                                            maximumSubmitDepth, depth + 1) );

                // And simultaneously, recursively subdivide the upper half of the reference array with
                // the current thread and return the result in the reference array in ascending order.
                mergeSortReferenceAscending(reference, temporary, mid + 1, high, p, executor, maximumSubmitDepth, depth + 1);

                // Then get the result of subdividing the lower half of the reference array with the child thread.
                try {
                    sortFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "sort future exception: " + e.getMessage() );
                }

                // Compare the results in the reference array in ascending order with a child thread
                // and merge them into the lower half of the temporary array in descending order.
                final Future<Void> mergeFuture =
                    executor.submit( mergeResultsDescendingWithThread(temporary, reference, low, high, low, mid, p) );

                // And simultaneously compare the results in the reference array in descending order with the
                // current thread and merge them into the upper half of the temporary array in descending order.
                for (int i = mid, j = mid + 1, k = high; k > mid; k--) {
                    temporary[k] =
                        (superKeyCompare(reference[i].tuple, reference[j].tuple, p) < 0L) ? reference[i--] : reference[j++];
                }

                // Then get the result of merging into the lower half of the temporary array with the child thread.
                try {
                    mergeFuture.get();
                } catch (Exception e) {
                    throw new RuntimeException( "merge future exception: " + e.getMessage() );
                }
            }

        } else {
            
            // This implementation of insertion sort leaves the result in the temporary array in descending order.
            temporary[high] = reference[high];
            int i, j;
            for (j = high - 1; j >= low; j--) {
                for (i = j; i < high; i++) {
                    if (superKeyCompare(reference[j].tuple, temporary[i + 1].tuple, p) < 0L) {
                        temporary[i] = temporary[i + 1];
                    } else {
                        break;
                    }
                }
                temporary[i] = reference[j];
            }
        }
    }
    
    /**
     * <p> The {@code mergeResultsAscending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of ascending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsAscending(final KdNode[] destination,
                                              final KdNode[] source,
                                              final int iStart,
                                              final int jStart,
                                              final int kStart,
                                              final int kEnd,
                                              final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) <= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p> The {@code mergeResultsDescending} method compares the results in the source array in order of
     * ascending address and merges them into the destination array in order of descending value.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static void mergeResultsDescending(final KdNode[] destination,
                                               final KdNode[] source,
                                               final int iStart,
                                               final int jStart,
                                               final int kStart,
                                               final int kEnd,
                                               final int p) {
        
        for (int i = iStart, j = jStart, k = kStart; k <= kEnd; k++) {
            destination[k] = (superKeyCompare(source[i].tuple, source[j].tuple, p) >= 0) ? source[i++] : source[j--];
        }
    }

    /**
     * <p>
     * The {@code mergeResultsAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsAscending mergeResultsAscending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsAscendingWithThread(final KdNode[] destination,
                                                                  final KdNode[] source,
                                                                  final int iStart,
                                                                  final int jStart,
                                                                  final int kStart,
                                                                  final int kEnd,
                                                                  final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsAscending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeResultsDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeResultsDescending mergeResultsDescending} method.
     * </p>
     * 
     * @param destination - a KdNode[] from which to merge results
     * @param source - a KdNode[] into which to merge results
     * @param iStart - the initial value of the i-index
     * @param jStart - the initial value of the j-index
     * @param kStart - the initial value of the k-index
     * @param kEnd - the final value of the k-index
     * @param p - the sorting partition (x, y, z, w...)
     */
    private static Callable<Void> mergeResultsDescendingWithThread(final KdNode[] destination,
                                                                   final KdNode[] source,
                                                                   final int iStart,
                                                                   final int jStart,
                                                                   final int kStart,
                                                                   final int kEnd,
                                                                   final int p) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeResultsDescending(destination, source, iStart, jStart, kStart, kEnd, p);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceAscending mergeSortReferenceAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
            };
    }

    /**
     * <p>
     * The {@code mergeSortReferenceDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortReferenceDescending mergeSortReferenceDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] from which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortReferenceDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortReferenceDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryAscendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryAscending mergeSortTemporaryAscending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference array
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryAscendingWithThread(final KdNode[] reference,
                                                                        final KdNode[] temporary,
                                                                        final int low,
                                                                        final int high,
                                                                        final int p,
                                                                        final ExecutorService executor,
                                                                        final int maximumSubmitDepth,
                                                                        final int depth) {
        
        return new Callable<Void>() {
            @Override
            public Void call() {
                mergeSortTemporaryAscending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                return null;
            }
        };
    }

    /**
     * <p>
     * The {@code mergeSortTemporaryDescendingWithThread} method returns a
     * {@link java.util.concurrent.Callable Callable} whose call() method executes the 
     * {@link KdNode#mergeSortTemporaryDescending mergeSortTemporaryDescending} method.
     * </p>
     * 
     * @param reference - a KdNode[]
     * @param temporary - a scratch KdNode[] into which to copy results;
     *                    this array must be as large as the reference array.
     * @param low - the start index of the region of the reference array
     * @param high - the high index of the region of the reference
     * @param p - the sorting partition (x, y, z, w...)
     * @param maximumSubmitDepth - the maximum tree depth at which a thread may be launched
     * @param executor - a {@link java.util.concurrent.ExecutorService ExecutorService}
     * @param depth - the depth of subdivision
     */
    private static Callable<Void> mergeSortTemporaryDescendingWithThread(final KdNode[] reference,
                                                                         final KdNode[] temporary,
                                                                         final int low,
                                                                         final int high,
                                                                         final int p,
                                                                         final ExecutorService executor,
                                                                         final int maximumSubmitDepth,
                                                                         final int depth) {
        
        return new Callable<Void>() {
            @Override
                public Void call() {
                    mergeSortTemporaryDescending(reference, temporary, low, high, p, executor, maximumSubmitDepth, depth);
                    return null;
                }
        };
    }
} // class MergeSort


==> anc/Java/NearestNeighborHeap.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

import java.util.ArrayList;
import java.util.List;

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The NearestNeighborHeap class implements a fixed length list of both containing both a KdNode and euclidean distance
 * from the tuple in the node to a query point.  When a KdNode is added to the list it is unconditionally placed in
 * the list until the list is full.  After the list is full, a KdNode is added to the list only if the calculated
 * distance from the query point to the tuple is less than the farthest KdNode currently in the list; and in that
 * case, the current farthest KdNode and distance are removed from the list to make room for it.
 *
 * The list is maintained in two corresponding fixed length arrays, one for the KdNodes and one for the distance to
 * the query point.  These arrays are stored in order of increasing distance.  When a new node is added, regardless
 * of whether or not the list is full, an insertion sort is done to place the new KdNode in the proper order in the list.
 * A binary search is done to find the correct location, then the farther entries are moved down to make room for the new
 * one, which results in the old farthest KdNode being dropped.  In this way, the farthest KdNode is always at the end of
 * the list when the list is full.
 *
 * A separate variable, curMaxDist, holds the value of the distance to compar against to decide whether to accept
 * a new KdNode.  This variable is initialized to a maximum omt value in the constructor so that all KdNodes will
 * be added to the list until the list is full.  Once the list is full, curMaxDist it set to the distance of the
 * last KdNode on the list, which is the farthest KdNode on the list, to enable distance comparison to that KdNode.
 * <p>
 */
public class NearestNeighborHeap {
    protected long[] query; // query point for which nearest neighbors will be found
    protected boolean[] enable;
    private int reqDepth; // requested number of nearest neighbors
    protected KdNode[] nodes; // array of pointers to KdNodes that are the nearest neighbors
    protected double[] dists; // vector of distances SQUARED
    protected int curDepth; // number of nearest nodes/distances on the heap

    /*
    * Constructor that enables distance test on all dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = true;
        }
    }

    /*
    * Constructor that enables distance test for only specified dimensions
    *
    * Calling parameters:
    *
    * query - a vector that defines the query point
    * numNeighbors - the number of nearest neighbors desired
    * enable - a vector that specifies the dimensions for which to test distance
    */

    public NearestNeighborHeap(final long[] query, final int numNeighbors, final boolean[] enable) {
        this.nodes = new KdNode[numNeighbors + 1]; // heap of KdNode* (address 0 is unused)
        this.dists = new double[numNeighbors + 1]; // corresponding heap of distances
        for (int i = 0; i < dists.length; ++i) {
            dists[i] = 0.; // initialize each distance to 0
            nodes[i] = null;
        }
        this.reqDepth = numNeighbors;
        this.curDepth = 0;
        this.query = new long[query.length];
        this.enable = new boolean[query.length];
        for (int i = 0; i < query.length; i++) {
            this.query[i] = query[i];
            this.enable[i] = enable[i];
        }
    }

    /*
    * Swap two elements in the heap.
    *
    * Calling parameters:
    *
    * i - the index of the first element
    * j - the index of the second element
    */
    private void swap(final int i, final int j) {
        
        final double tempDist = dists[i];
        final KdNode tempNode = nodes[i];
        dists[i] = dists[j];
        nodes[i] = nodes[j];
        dists[j] = tempDist;
        nodes[j] = tempNode;
    }

    /*
    * Allow an element to rise upward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void rise(final int kk) {

        int k = kk;
        while ( k > 1 && dists[k/2] < dists[k] ) {
            swap(k/2, k);
            k = k/2;
        }
    }

    /*
    * Allow an element to fall downward through the heap.
    *
    * Calling parameter:
    *
    * kk - the index of the element
    */
    private void fall(final int kk) {

        int k = kk;
        while (2*k <= curDepth) {
            int j = 2*k;
            if ( j < curDepth && dists[j] < dists[j+1] ) {
                ++j;
            }
            if ( dists[k] >= dists[j] ) {
                break;
            }
            swap(k, j);
            k = j;
        }
    }



    /*
    * Remove the top element of the heap and re-order the remaining elements.
    *
    * return a pair that contains a pointer to the top KdNode and the distance to that KdNode
    */
    protected Paire removeTop() {
        Paire returnPair = new Paire(dists[1], nodes[1]);
        swap(1, curDepth--);
        nodes[curDepth+1] = null;
        fall(1);
        return returnPair;
    }

    /*
    * Add a new KdNode to the NearestNeighborHeap if its distance to the
    * query point is less than curMaxDistance.
    *
    * Calling parameter:
    *
    * node - KdNode to potentially add to the heap
    */
    protected void add(final KdNode node) {
        // Find the distance by subtracting the query from the tuple and
        // calculating the sum of the squared distances. Conversion of a
        // 64-bit long to a double may result in loss of precision because
        // a double has a 52-bit mantissa.
        double dist2 = 0.;
        for (int i = 0; i < node.tuple.length; ++i) {
            if (enable[i]) {
                final double diff = (double) (node.tuple[i] - query[i]);
                final double square = diff * diff;
                dist2 += square;
            }
        }
        // If the queue is not full, add the point to the bottom of the heap unconditionally and let it rise;
        if ( !heapFull() ) {
            dists[++curDepth] = dist2;
            nodes[curDepth] = node;
            rise(curDepth);
        }
        // otherwise, if the point is closer than the top of the heap, overwrite the top and let it fall.
        else if ( dist2 < curMaxDist() ) {
            dists[1] = dist2;
            nodes[1] = node;
            fall(1);
        }
        return;
    }

    /* Return the current maximum distance, i.e., dists[1] */
    protected double curMaxDist() {
        return dists[1];
    }

    /* Return true if the heap is full. */
    protected boolean heapFull() {
        return curDepth >= reqDepth;
    }

    /* Return the current depth of the heap, i.e., the number of nearest nodes/distances elements on the heap. */
    protected int heapDepth() {
        return curDepth;
    }

} // class NearestNeighborHeap


==> anc/Java/Pair.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */
	
/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Pair {
    private long[] key;
    private String value;

    public Pair(long[] key, String value) {
        this.key = key;
        this.value = value;
    }

    public long[] getKey() {
        return key;
    }

    public String getValue() {
        return value;
    }
} // class Pair



==> anc/Java/Paire.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/**
 * @author Russell A. Brown
 */

/**
 * <p>
 * The Pair class provides the functionality of javafx.util.Pair without
 * using generics that can't be used with an array.
 * </p>
 */
public class Paire {
    private double key;
    private KdNode value;

    public Paire(final double key, final KdNode value) {
        this.key = key;
        this.value = value;
    }

    public double getKey() {
        return key;
    }

    public KdNode getValue() {
        return value;
    }
} // class Paire



==> anc/Java/TestKdTree.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTree.java, KdTreeNlogn.java, KdTreeKnlogn.java, KdNode.java
 * MergeSort.java, NearestNeighborHeapjava, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 *
 * NLOGN - If true, specifies the O[n log(n)] algorithm instead of the O[kn log(n)] algorithm.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * KD_MAP_DYNAMIC - If true, the height of a node, which is defined as the maximum
 *                  number of nodes from that node to the bottom of the tree, is
 *                  computed. This height is used in the construction of a dynamic
 *                  k-d tree, but not in the construction of a static k-d tree.
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * 
 * Usage:
 *
 * "java TestKdTreeDynamic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] \
 *                         [-j] [-s S] [-p P] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTree {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array, final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args) {

        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        boolean neighbors = false;
        boolean region = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
            neighbors = !neighbors;
            continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
            region = !region;
            continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n\n");
                System.out.println("java TestKdTree [-n N] [-x X] [-d D] [-t T] [-c C] " +
                                   "[-g] [-m M] [-j] [-s S] [-p P] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n\n");
                System.out.println("-g Find nearest neighbors to a query point\n\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n\n");
                System.out.println("-h List the command-line options\n\n");;
                System.exit(0);
            }
            throw new RuntimeException("illegal command-line argument: " + args[i]);
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] initTime = new double[iterations];
        final double[] sortTime = new double[iterations];
        final double[] removeTime = new double[iterations];
        final double[] buildTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, w...)
        // coordinates and the value is the string representation of an integer.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // These variables will be modified by building and testing the k-d tree.
        int treeHeight = 0, staticTreeHeight = 0, numberOfNodes = 0, staticNumberOfNodes;
        int numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension.
            for (int j = 0; j < numDimensions; ++j) {
                shuffleArray(oneCoordinate, rand);
                for (int i = 0; i < numPoints; ++i) {
                    coordinates[i].getKey()[j] = oneCoordinate[i];
                }
            }

            // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Create a static, balanced k-d tree.
            final long[] nN = new long[1];
            final double[] iT = new double[1]; // initialization time
            final double[] sT = new double[1]; // sort time
            final double[] rT = new double[1]; // remove time
            final double[] kT = new double[1]; // k-d tree-build time
            final double[] vT = new double[1]; // verify time

            final KdTree tree = KdTree.createKdTree(coordinates, executor, maximumSubmitDepth,
                                                    nN, iT, sT, rT, kT, vT);

            createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];
            initTime[k] = iT[0];
            sortTime[k] = sT[0];
            buildTime[k] = kT[0];

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("number of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints));
            } else {
                treeHeight = tree.getTreeHeight();
            }

            // Check that the two versions of verifyKdTree report the same number of nodes.
            if (nN[0] != numberOfNodes) {
                throw new RuntimeException("number of nodes from createKdTree = " + nN[0] +
                                        "  != number of nodes from returned root = " + numberOfNodes);
            }
            
            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("failed to find tuple " + i);
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("number of nodes found by region-search and brute-force do not match");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("region-search and brute-force values at " + i + " do not match");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey() + "\n");
                    }
                }
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\nstatic tree:\n");
        System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " + treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(createTime, mean, std);
        System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(initTime, mean, std);
        System.out.printf("\ninit time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(sortTime, mean, std);
        System.out.printf("sort time = %.4f  std dev = %.4f\n", mean[0], std[0]);

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes+ " tuples found by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        System.out.println();
    
        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTree


==> anc/Java/TestKdTreeDynamic.java <==
/*
 * Copyright (c) 2015, 2019, 2020, 2023, 2025 Russell A. Brown
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without modification,
 * are permitted provided that the following conditions are met:
 *
 * 1. Redistributions of source code must retain the above copyright notice, this
 *    list of conditions and the following disclaimer.
 *
 * 2. Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *
 * 3. Neither the name of the copyright holder nor the names of its contributors
 *    may be used to endorse or promote products derived from this software without
 *    specific prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 * ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 * WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
 * IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
 * BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
 * DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
 * LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE
 * OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED
 * OF THE POSSIBILITY OF SUCH DAMAGE.
 */

/*
 * Test program for KdTreeDynamic.java, KdTree.java, KdTreeNlogn.java, KdTreeKnlogn.java
 * KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java and Constants.java
 *
 * Configuration is controlled via the following constants in Constants.java
 *
 * NLOGN - If true, specifies the O[n log(n)] algorithm instead of the O[kn log(n)] algorithm.
 * 
 * ENABLE_PREFERRED_NODE - If true, compare the heights of a deleted 2-child node's
 *                          child subtrees to select a preferred replacement node.
 * 
 * ENABLE_1TO3 - If true, curtails recursive deletion when a subtree contains <= 3 nodes.
 * 
 * AVL_BALANCE - If true, the KdTreeDynamic.isBalanced method checks AVL balance;
 *               otherwise, this method checks for red-black balance.
 * 
 * HEIGHT_DIFF - An integer that specifies, for red-black balance, the maximum allowed
 *               height difference between the < and > subtrees of a node when one subtree
 *               is empty; or for AVL balance, the maximum allowed height difference
 *               between the < and > subtrees of a node. This balance is used to maintain
 *               the balance of a dynamic k-d tree, not a static k-d tree.
 * 
 * INSERTION_SORT_CUTOFF - An integer that specifies the number of nodes at which insertion
 *                         sort replaces merge sort in the MergeSort.mergeSort* methods.
 * 
 * MEDIAN_OF_MEDIANS_CUTOFF - An integer that specifies number of nodes at which insertion
 *                            sort replaces the median-of-medians algorithm in the
 *                            KdTreeNlogn.partiiton method.
 * 
 * KD_MAP_DYNAMIC - If true, the height of a node, which is defined as the maximum
 *                  number of nodes from that node to the bottom of the tree, is
 *                  computed. This height is used in the construction of a dynamic
 *                  k-d tree, but not in the construction of a static k-d tree.
 * 
 * MULTI_THREAD_CUTOFF - An integer that specifies the number of nodes above which
 *                       multiple threads are used to construct a static k-d tree.
 * 
 * NLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[n log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * KNLOGN_CUTOFF - An integer the specifies the number of nodes above which multiple
 *                threads are used to construct a static k-d tree via the O[kn log(n)]
 *                algorithm, independent of the number of threads specified by the
 *                -t command-line option (see below).
 * 
 * MERGE_CUTOFF - An integer the specifies the number of nodes above which multiple
 *               threads are used for merge sort, independent of the number of threads
 *               specified by the -t command-line option (see below).
 * 
 * ENABLE_LINKED_LIST - If true, use the LinkedList version of region search
 *                      instead of the ArrayList version.
 * 
 * 
 * Usage:
 *
 * "java TestKdTreeDynamic [-n N] [-x X] [-d D] [-t T] [-b] [-g] [-m M] \
 *                         [-j] [-s S] [-p P] [-v] [-f] [-r] [-i] [-h]
 *
 * where the command-line options are interpreted as follows.
 * 
 * -n The number N of randomly generated points used to build the k-d tree (default 262144)
 *
 * -x The number X of duplicate points added to the set of randomly generated points (default 100)
 *
 * -d The number of dimensions D (aka k) of the k-d tree (default 3)
 *
 * -t The number of threads T used to build and search the k-d tree (default 1)
 *
 * -b Build a balanced k-d tree for comparison to the dynamic k-d tree (default off)
 * 
 * -g Find nearest neighbors to a query point
 *
 * -m The maximum number M of nearest neighbors added to a priority queue
 *    when searching the k-d tree for nearest neighbors (default 5)
 * 
 * -j Perform a region search in a hypercube centered at a query point
 * 
 * -s The search divisor S that modifies the size of the hypercube for region search (default 10)
 *
 * -p The maximum number P of nodes to report when reporting nearest neighbor results (default 5)
 * 
 * -v Verify a correct k-d tree after each insertion or erasure (default off)
 * 
 * -f Search for the tuple and the next tuple after erasure of each tuple (default off)
 * 
 * -r Reverse the order of coordinates for erasure relative to insertion (default off)
 *
 * -i The number I of iterations of k-d tree insertion, search, and deletion (default 1)
 *
 * -h Help, i.e., print the above explanation of command-line options.
 */

import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.List;
import java.util.Random;

/**
 * <p>
 * The k-d tree is described by Jon Bentley in "Multidimensional Binary Search Trees Used
 * for Associative Searching", CACM 18(9): 509-517, 1975.  One approach to building a
 * balanced k-d tree involves finding the median of the data at each level of recursive
 * subdivision of those data.  A O(n) algorithm that may be used to find the median and
 * partition data about that median is described by Manuel Blum, Robert W. Floyd, Vaughan
 * Pratt, Ronald L. Rivest and Robert E. Tarjan in "Time Bounds for Selection", Journal of
 * Computer and System Sciences 7: 448-461, 1973 as well as by Thomas H. Cormen, Charles E.
 * Leiserson, Ronald L. Rivest and Clifford Stein in Section 9.3, "Selection in worst-case
 * linear time", pages 220-222 in "Introduction to Algorithms, Third Edition", MIT Press,
 * Cambridge, Massachusetts, 2009.
 * </p>
 *
 * @author Russell A. Brown
 */
public class TestKdTreeDynamic {

    /**
     * <p>
     * The {@code shuffleArray} method shuffles an array via the Fischer-Yates algorithm.
     * See https://stackoverflow.com/questions/1519736/random-shuffling-of-an-array
     * </p>
     * 
     * @param array - the array to shuffle
     * @param random - the random-number generator
     */
    private static void shuffleArray(final long[] array,
                                     final Random rand)
    {
        int index;
        for (int i = array.length - 1; i > 0; i--)
        {
            index = rand.nextInt(i + 1);
            if (index != i)
            {
                array[index] ^= array[i];
                array[i] ^= array[index];
                array[index] ^= array[i];
            }
        }
    }

    /**
     * <p>
     * The {@code calMeanStd} method calculates the mean
     * and standard deviation from an array of samples.
     * </p>
     * 
     * @param mean - a double[] array for returning the mean by reference
     * @param random - a double[] array for returning the std. dev. by reference
     */
    private static void calcMeanStd(final double[] samples,
                                    final double[] mean,
                                    final double[] std)
    {
        double sum = 0, sum2 = 0;
        for (int i = 0; i < samples.length; ++i) {
            sum += samples[i];
            sum2 += samples[i] * samples[i];
        }
        double n = (double) samples.length;
        mean[0] = sum / n;
        std[0] = Math.sqrt((n * sum2) - (sum * sum)) / n;
    }

    /**
     * <p>
     * Define a simple data set then build a k-d tree.
     * </p>
     */
    public static void main(String[] args)
    {
        // Set the defaults then parse the input arguments.
        int iterations = 1;
        int numPoints = 262144;
        int extraPoints = 100;
        int numDimensions = 3;
        int numThreads = 1;
        long searchDivisor = 10;
        int maximumNumberOfNodesToPrint = 5;
        int numNearestNeighbors = 5;
        boolean neighbors = false;
        boolean region = false;
        boolean balanced = false;
        boolean verify = false;
        boolean find = false;
        boolean reverse = false;
		
        for (int i = 0; i < args.length; i++) {
            if ( args[i].equals("-i") || args[i].equals("--iterations") ) {
                iterations = Integer.parseInt(args[++i]); 
                continue;
            }
             if ( args[i].equals("-n") || args[i].equals("--numPoints") ) {
                numPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-x") || args[i].equals("--extraPoints") ) {
                extraPoints = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-d") || args[i].equals("--numDimensions") ) {
                numDimensions = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-t") || args[i].equals("--numThreads") ) {
                numThreads = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-s") || args[i].equals("--searchDivisor") ) {
                searchDivisor = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-p") || args[i].equals("--maximumNodesToPrint") ) {
                maximumNumberOfNodesToPrint = Integer.parseInt(args[++i]); 
                continue;
            }
            if ( args[i].equals("-m") || args[i].equals("--nearestNeighborCount") ) {
                numNearestNeighbors = Integer.parseInt(args[++i]);
                continue;
            }
            if (args[i].equals("-b") || args[i].equals("--balanced")) {
            balanced = !balanced;
            continue;
            }
            if (args[i].equals("-g") || args[i].equals("--neighbors")) {
            neighbors = !neighbors;
            continue;
            }
            if (args[i].equals("-j") || args[i].equals("--region")) {
            region = !region;
            continue;
            }
            if (args[i].equals("-v") || args[i].equals("--verify")) {
            verify = !verify;
            continue;
            }
            if (args[i].equals("-f") || args[i].equals("--find")) {
            find = !find;
            continue;
            }
            if (args[i].equals("-r") || args[i].equals("--reverse")) {
            find = !find;
            continue;
            }
            if (args[i].equals("-h") || args[i].equals("--help")) {
                System.out.println("\nUsage:\n\n");
                System.out.println("java TestKdTreeDynamic [-n N] [-x X] [-d D] [-t T] [-c C] " +
                                   "[-b] [-g] [-m M] [-j] [-s S] [-p P] [-v] [-f] [-r] [-i] [-h]\n\n" +
                                   "where the command-line options are interpreted as follows.\n\n");
                System.out.println("-n The number N of randomly generated points used to build the k-d tree\n\n");
                System.out.println("-x The number X of duplicate points added to to randomly generated points\n\n");
                System.out.println("-d The number of dimensions D (aka k) of the k-d tree\n\n");
                System.out.println("-t The number of threads T used to build and search the static k-d tree\n\n");
                System.out.println("-b Build a balanced, static k-d tree for comparison to the dynamic k-d tree\n\n");
                System.out.println("-g Find nearest neighbors to a query point\n\n");
                System.out.println("-m The maximum number M of nearest neighbors to be found\n\n");
                System.out.println("-j Perform a region search in a hypercube centered at a query point\n\n");
                System.out.println("-s The search divisor S that modifies the size of the hypercube for region search\n\n");
                System.out.println("-p The maximum number P of nodes to report when reporting region search results\n\n");
                System.out.println("-v Verify the k-d tree ordering and balance after insertion or erasure of each point\n\n");
                System.out.println("-f Check for the next point after deleting each point (a cheap alternative to -v)\n\n");
                System.out.println("-r Reverse the order of coordinates for erasure relative to insertion\n\n");
                System.out.println("-i The number I of iterations of k-d tree creation\n\n");
                System.out.println("-h List the command-line options\n\n");;
                System.exit(0);
            }
            throw new RuntimeException("illegal command-line argument: " + args[i]);
        }

        // Calculate a delta coordinate by dividing the positive range of long
        // by the number of points and truncating the quotient. Because the positive
        // range is less than half the full range of long, multiplying the
        // delta coordinate by the number of points ought to produce a product
        // that is less than half the full range of long and therefore avoid
        // possible overflow when comparing keys via the superKeyCompare function.
        // Calculate a padding coordinate to center the coordinates about zero.
        final long deltaCoordinate = Long.MAX_VALUE / numPoints;
        final long padCoordinate = (Long.MAX_VALUE - (numPoints * deltaCoordinate)) / 2;

        // Declare and initialize the oneCoordinate array. Equally space each coordinate
        // across the range of centered coordinates.
        final long beginCoordinate = Long.MIN_VALUE + padCoordinate;
        long thisCoordinate = beginCoordinate;
        long endCoordinate = 0;
        final long[] oneCoordinate = new long[numPoints];
        for (int i = 0; i < numPoints; ++i) {
            oneCoordinate[i] = thisCoordinate;
            endCoordinate = thisCoordinate;
            thisCoordinate += deltaCoordinate;
        }

        // These two coordinates indicate whether integer overlow occurs for region search.
        long maxCoordinate = endCoordinate * 2;
        long minCoordinate = -beginCoordinate * 2;

        System.out.println("\ndeltaCoordinate = " + deltaCoordinate);
        System.out.println("padCoordinate = " + padCoordinate);
        System.out.println("beginCoordinate = " + beginCoordinate);
        System.out.println("endCoordinate = " + endCoordinate);
        System.out.println("minCoordinate = " + minCoordinate);
        System.out.println("maxCoordinate = " + maxCoordinate);

        // Calculate the number of child threads to be the number of threads minus 1, then
        // calculate the maximum tree depth at which to launch a child thread.  Truncate
        // this depth such that the total number of threads, including the master thread, is
        // an integer power of 2, hence simplifying the launching of child threads by restricting
        // them to only the < branch of the tree for some number of levels of the tree.
        int n = 0;
        if (numThreads > 0) {
            while (numThreads > 0) {
                n++;
                numThreads >>= 1;
            }
            numThreads = 1 << (n - 1);
        } else {
            numThreads = 0;
        }
        final int childThreads = numThreads - 1;
        int maximumSubmitDepth = -1;
        if (numThreads < 2) {
            maximumSubmitDepth = -1; // The sentinel value -1 specifies no child threads.
        } else if (numThreads == 2) {
            maximumSubmitDepth = 0;
        } else {
            maximumSubmitDepth = (int) Math.floor( Math.log( (double) childThreads ) / Math.log(2.) );
        }
        System.out.println("\nNumber of child threads = " + childThreads + "  maximum submit depth = " + maximumSubmitDepth + "\n");
		
        // Create a fixed thread pool ExecutorService.
        ExecutorService executor = null;
        if (childThreads > 0) {
            try {
                executor = Executors.newFixedThreadPool(childThreads);
            } catch (IllegalArgumentException e) {
                throw new IllegalArgumentException("executor exception " + e.getMessage());
            }
        }
		
        // Allocate arrays to store the execution times and statistics.
        final double[] createTime = new double[iterations];
        final double[] insertTime = new double[iterations];
        final double[] verifyTime = new double[iterations];
        final double[] searchTime = new double[iterations];
        final double[] eraseTime = new double[iterations];
        final double[] containsTime = new double[iterations];
        final double[] neighborsSearchTime = new double[iterations];
        final double[] neighborsBruteTime = new double[iterations];
        final double[] regionSearchTime = new double[iterations];
        final double[] regionBruteTime = new double[iterations];

        // Initialize the random-number generator using Pi as a seed. An alternative to Random might be the Mersenne twister:
        // https://commons.apache.org/proper/commons-math/javadocs/api-3.6.1/org/apache/commons/math3/random/MersenneTwister.html
        Random rand = new Random();
        rand.setSeed(3141592653589793239L);
		
        // Declare and initialize the coordinates array. Each element of the
        // coordinates array is a pair wherein the key is an array of (x, y, z, w...)
        // coordinates and the value is the string representation of an integer.
        extraPoints = (extraPoints < numPoints) ? extraPoints : numPoints - 1;
        final Pair[] coordinates = new Pair[numPoints + extraPoints];
        for (int i = 0; i < coordinates.length; ++i) {
            final long[] key = new long[numDimensions];
            final String value = String.valueOf(i);
            coordinates[i] = new Pair(key, value);
        }

        // Create query arrays for searching the k-d tree via region and nearest-neighbors searches.
        long[] query = new long[numDimensions];
        long[] queryLower = new long[numDimensions];
        long[] queryUpper = new long[numDimensions];
        for (int i = 0; i < numDimensions; i++) {
            query[i] = i;
            queryLower[i] = query[i] + (beginCoordinate / searchDivisor);
            queryUpper[i] = query[i] + (endCoordinate / searchDivisor);
        }
        // Ensure that each query lower bound <= the corresponding query upper bound.
        for (int i = 0; i < queryLower.length; ++i) {
            if (queryLower[i] > queryUpper[i]) {
                long tmp = queryLower[i];
                queryLower[i] = queryUpper[i];
                queryUpper[i] = tmp;
            }
        }

        // Create an instance of KdTreeDynamic.
        final KdTreeDynamic tree = new KdTreeDynamic(numDimensions, executor, maximumSubmitDepth);

        // These variables will be modified by building and testing the k-d tree.
        int treeHeight = 0, staticTreeHeight = 0, numberOfNodes = 0, staticNumberOfNodes;
        int numRegionNodes = 0, numNeighborsNodes = 0;

        // Build and test the k-d tree for the specified number of iterations.
        for (int k = 0; k < iterations; ++k)
        {
            // Shuffle the coordinates vector independently for each dimension.
            for (int j = 0; j < numDimensions; ++j) {
                shuffleArray(oneCoordinate, rand);
                for (int i = 0; i < numPoints; ++i) {
                    coordinates[i].getKey()[j] = oneCoordinate[i];
                }
            }

            // Reflect tuples across coordinates[numPoints - 1] to initialize the extra points.
            for (int i = 1; i <= extraPoints; ++i) {
                for (int j = 0; j < numDimensions; ++j) {
                    coordinates[numPoints - 1 + i].getKey()[j] = coordinates[numPoints - 1 - i].getKey()[j];
                }
            }

            // Insert each coordinate into the dynamic k-d tree.
            long iTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (tree.insert(coordinates[i])) {
                    if (verify) {
                        tree.verifyKdTree();
                    }
                } else {
                    throw new RuntimeException("failed to insert tuple " + i);
                }
            }
            iTime = System.currentTimeMillis() - iTime;
            insertTime[k] += (double) iTime / Constants.MILLISECONDS_TO_SECONDS;

            // Verify correct order of each node in the k-d tree and count the nodes.
            long vTime = System.currentTimeMillis();
            numberOfNodes = tree.verifyKdTree();
            vTime = System.currentTimeMillis() - vTime;
            verifyTime[k] += (double) vTime / Constants.MILLISECONDS_TO_SECONDS;

            if (numberOfNodes + extraPoints != coordinates.length) {
                throw new RuntimeException("number of coordinates = " + coordinates.length + "  !=  " +
                                           "number of nodes + extra points = " + (numberOfNodes + extraPoints));
            } else {
                treeHeight = tree.getTreeHeight();
            }

            // Search for each coordinate in the k-d tree. 
            long sTime = System.currentTimeMillis();
            for (int i = 0; i < coordinates.length; ++i) {
                if (!tree.contains(coordinates[i])) {
                    throw new RuntimeException("failed to find tuple " + i);
                }
            }
            sTime = System.currentTimeMillis() - sTime;
            searchTime[k] += (double) sTime / Constants.MILLISECONDS_TO_SECONDS;

            // Region search the k-d tree to find the nodes within a hypercube search region centered near the origin.
            if (region) {
                // Search the tree to get the list of KdNodes
                long rsTime = System.currentTimeMillis();
                List<KdNode> regionNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, true);
                rsTime = System.currentTimeMillis() - rsTime;
                regionSearchTime[k] += (double) rsTime / Constants.MILLISECONDS_TO_SECONDS;
                numRegionNodes = regionNodes.size();

                // Search the tree again to get the list of KdNodes.
                long bsTime = System.currentTimeMillis();
                List<KdNode> bruteNodes = tree.searchKdTree(queryLower, queryUpper, executor, maximumSubmitDepth, 0, 0, false);
                bsTime = System.currentTimeMillis() - bsTime;
                regionBruteTime[k] += (double) bsTime / Constants.MILLISECONDS_TO_SECONDS;

                // Compare the results of region search and brute-force search.
                if (regionNodes.size() != bruteNodes.size()) {
                    throw new RuntimeException("number of nodes found by region-search and brute-force do not match");
                } else {
                    for (int i = 0; i < regionNodes.size(); ++i) {
                        if (MergeSort.superKeyCompare(regionNodes.get(i).tuple, bruteNodes.get(i).tuple, 0) != 0L) {
                            throw new RuntimeException("region-search and brute-force values at " + i + " do not match");
                        }
                    }
                }
            }

            // Search the k-d tree to find the numNearestNeighbors nearest neighbors to the first point.
            if (neighbors)
            {
                // Search the tree to get the list of KdNodes.
                long nnTime = System.currentTimeMillis();
                List<Paire> nnList = tree.findNearestNeighbors(query, numNearestNeighbors);
                nnTime = System.currentTimeMillis() - nnTime;
                neighborsSearchTime[k] += (double) nnTime / Constants.MILLISECONDS_TO_SECONDS;
                numNeighborsNodes = nnList.size();

                // Search the tree again to get the list of KdNodes.
                long bfTime = System.currentTimeMillis();
                List<Paire> bfList = tree.findBruteNeighbors(query, numNearestNeighbors);
                bfTime = System.currentTimeMillis() - bfTime;
                neighborsBruteTime[k] += (double) bfTime / Constants.MILLISECONDS_TO_SECONDS;
                int numBruteNodes = bfList.size();

                // Compare the results of nearest-neighbor search and brute-force search.
                if (numNeighborsNodes != numBruteNodes) {
                    System.out.println("nearest-neighbor size = " + numNeighborsNodes +
                                       "  !=  brute-force size = " + numBruteNodes);
                }
                for (int i = 0; i < numNeighborsNodes; ++i) {
                    if (MergeSort.superKeyCompare(bfList.get(i).getValue().tuple, nnList.get(i).getValue().tuple, 0) != 0L) {
                        System.out.println("nearest-neighbor and brute-force values at " + i + " do not match");
                        System.out.println("nn dist = " + nnList.get(i).getKey() +
                                           "  bf dist = " + bfList.get(i).getKey()+ "\n");
                    }
                }
            }

            // Erase each coordinate from the dynamic k-d tree, and reverse
            // the order of the coordinates if reverse is true.
            // this test_kdmapdynamic.cpp program, so don't reshuffle.
            long eTime = System.currentTimeMillis();
            if (reverse) {
                for (int i = coordinates.length - 1; i >= 0; --i) {
                    if (tree.erase(coordinates[i])) {
                        if (verify) {
                            tree.verifyKdTree();
                        }
                        if (find && tree.contains(coordinates[i])) {
                            throw new RuntimeException("found tuple after erasing tuple " + i);
                        }
                        if (find && i > 0 && !tree.contains(coordinates[i-1])) {
                            throw new RuntimeException("failed to find prior tuple after erasing tuple " + i);
                        }
                    } else {
                        throw new RuntimeException("failed to erase tuple " + i);
                    }
                }
            } else {
                for (int i = 0; i < coordinates.length; ++i) {
                    if (tree.erase(coordinates[i])) {
                    if (verify) {
                        tree.verifyKdTree();
                    }
                    if (find && tree.contains(coordinates[i])) {
                        throw new RuntimeException("found tuple after erasing tuple " + i);
                    }
                    if (find && i < coordinates.length-1 && !tree.contains(coordinates[i+1])) {
                        throw new RuntimeException("failed to find next tuple after erasing tuple " + i);
                   }
                    } else {
                        throw new RuntimeException("failed to erase tuple " + i + " in dynamic tree");
                    }
                }
            }
            eTime = System.currentTimeMillis() - eTime;
            eraseTime[k] += (double) eTime / Constants.MILLISECONDS_TO_SECONDS;

            if ( !tree.isEmpty() ) {
                throw new RuntimeException("tree is not empty");
            }

            // Wrap a static k-d tree in a dynamic k-d tree. Return the number of
            // nodes and execution times by reference via single-element arrays.
            if (balanced)
            {
                final long[] nN = new long[1];
                final double[] iT = new double[1]; // initialization time
                final double[] sT = new double[1]; // sort time
                final double[] rT = new double[1]; // remove time
                final double[] kT = new double[1]; // k-d tree-build time
                final double[] vT = new double[1]; // verify time

                final KdTree arbre = new KdTreeDynamic(numDimensions, executor,
                                                       maximumSubmitDepth,
                                                       KdTree.createKdTree(coordinates,
                                                                           executor,
                                                                           maximumSubmitDepth,
                                                                           nN,
                                                                           iT,
                                                                           sT,
                                                                           rT,
                                                                           kT,
                                                                           vT));

                staticTreeHeight = arbre.getTreeHeight();
                createTime[k] = iT[0] + sT[0] + rT[0] + kT[0];

                // Check that the two versions of verifyKdTree report the same number of nodes.
                staticNumberOfNodes = arbre.verifyKdTree();
                if (nN[0] != numberOfNodes) {
                    throw new RuntimeException("number of nodes from createKdTree = " + nN[0] +
                                               "  != number of nodes from returned root = " +
                                               numberOfNodes);
                }

                // Search the dynamic k-d tree for each of the coordinates. Creation of
                // this dynamic k-d tree provides an example of how to provide a static
                // k-d tree to the dynamic k-d tree constructor, and thereafter treat
                // the static k-d tree as a dynamic k-d tree for various purposes, such
                // as insertion, deletion, and search of individual coordinates.
                long cTime = System.currentTimeMillis();
                for (int i = 0; i < coordinates.length; ++i) {
                        if (!arbre.contains(coordinates[i])) {
                            throw new RuntimeException("failed to find tuple " + i + " in static tree");
                        }
                    }
                cTime = System.currentTimeMillis() - cTime;
                containsTime[k] += (double) cTime / Constants.MILLISECONDS_TO_SECONDS;
            }

            System.out.println("finished iteration " + (k + 1));
        }

        // Report k-d tree statistics.
        System.out.println("\ndynamic tree:\n");
        System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " +
                           treeHeight + "\n");

        // Here is a kludge for passing parameters to the calcMeanStd method by reference.
        final double[] mean = new double[1];
        final double[] std = new double[1];

        // Report execution times.
        calcMeanStd(insertTime, mean, std);
        System.out.printf("insert time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(verifyTime, mean, std);
        System.out.printf("verify time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(searchTime, mean, std);
        System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        calcMeanStd(eraseTime, mean, std);
        System.out.printf("delete time = %.4f  std dev = %.4f\n\n", mean[0], std[0]);

        if (balanced) {
            System.out.println("static tree:\n");
            System.out.println("number of nodes = " + numberOfNodes + "  k-d tree height = " +
                               staticTreeHeight + "\n");
            calcMeanStd(createTime, mean, std);
            System.out.printf("create time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(containsTime, mean, std);
            System.out.printf("search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (neighbors) {
            System.out.print("\nFound " + numNeighborsNodes + " nearest neighbors to ");
            KdNode.printTuple(query);
            System.out.println("\n");
            calcMeanStd(neighborsSearchTime, mean, std);
            System.out.printf("nearest neighbor search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(neighborsBruteTime, mean, std);
            System.out.printf("nearest neighbor brute time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        if (region) {
            System.out.print("\nFound " + numRegionNodes + " tuples by region search within " +
                              (queryUpper[0] - queryLower[0]) + " units of ");
            KdNode.printTuple(query);
            System.out.println(" in all dimensions.\n");
            calcMeanStd(regionSearchTime, mean, std);
            System.out.printf("region search time = %.4f  std dev = %.4f\n", mean[0], std[0]);
            calcMeanStd(regionBruteTime, mean, std);
            System.out.printf("brute search time  = %.4f  std dev = %.4f\n", mean[0], std[0]);
        }

        System.out.println();
    
        // Shut down the ExecutorService.
        if (childThreads > 0) {
            executor.shutdown();
        }
    }
} // class TestKdTreeDynamic


==> anc/README.md <==
DYNAMIC K-D TREE:

The dynamic k-d tree-building algorithms are described in the following online article.

https://arxiv.org/abs/2509.08148

The dynamic k-d tree-building algorithms maintain a balanced k-d tree that resembles an AVL or red-black tree, and that self-balances by rebuilding a subtree that becomes unbalanced as a result of insertion or deletion of a k-dimensional tuple. The multi-threaded, static k-d tree-building algorithms described hereafter rebuild that subtree.

The dynamic k-d tree implements a set. Also included is the implementation of a dynamic k-d tree-based key-to-multiple-value map.

The dynamic k-d tree is implemented as the KdTreeDynamic class that is derived from the KdTree class that implements the static k-d tree. Hence, search algorithms implemented by the KdTree class, such as region search and nearest-neighbor search, may be performed for either a static k-d tree or a dynamic k-d tree. Also, it is possible to build a static k-d tree initially via one of the two the static algorithms, and thereafter modify that k-d tree via the dynamic algorithms.

The test_kdtreedynamic.cpp file and associated .h files (kdTreeDynamic.h, kdTree.h, kdTreeNode.h, KdTreeNlogn.h, kdTreeKnlogn.h, kdTreeHeapSort.h and KdTreeMergeSort.h) build and test a dynamic k-d tree.

The test_kdtreedynamic.stats.cpp file and associated .h files kdTreeDynamic.stats.h, kdTree.h, kdTreeNode.h, KdTreeNlogn.h, kdTreeKnlogn.h, kdTreeHeapSort.h and KdTreeMergeSort.h) build and test a dynamic k-d tree and optionally collect various performance statistics, including histograms.

The test_kdmapdynamic.cpp file and associated .h files (kdMapDynamic.h, kdMap.h, kdMapNode.h, kdMapNlogn.h, kdMapKnlogn.h, kdMapHeapSort.h and kdMapMergeSort.h) build and test a dynamic k-d tree-based key-to-multiple-value map.

See the test_kdtreedynamic.cpp, test_kdtreedynamic.stats.cpp, and test_kdmapdynamic.cpp files for compilation instructions, explanation of -D compilation defines, and explanation of command-line options.

The TestKdTreeDynamic.java file and associated .java files (KdTreeDynamic.java, KdTree.java, KdTreeNlogn.java, KdTreeKnlogn.java, KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java and Constants.java) build and test a dynamic k-d tree-based key-to-multiple-value map. See the comments in TestKdTreeDynamic.java for an explanation of the configuration constants in Constants.java.

The KdTreeDynamic class extends the KdTree class.


STATIC K-D TREE:

The multi-threaded, static k-d tree-building algorithms are described in the following online articles.

http://www.jcgt.org/published/0004/01/03/

https://arxiv.org/abs/1410.5420

https://arxiv.org/abs/2506.20687

The Journal of Computer Graphics Techniques (JCGT) article contains a detailed description of an O[knlog(n)] k-d tree building algorithm and compares the performance of that algorithm to the performance of an O[nlog(n)] algorithm.

In addition to the description of the O[knlog(n)] algorithm provided by the JCGT article, the first of the two arXiv articles includes an appendix that describes improvements to the O[knlog(n)] and O[nlog(n)] algorithms that were implemented following publication of those algorithms in the JCGT article.

The second of the two arXiv articles is a review that contrasts the O[knlog(n)] and O[nlog(n)] algorithms to an algorithm proposed by Yu Cao et al. in the journal article, "A New Method to Construct the KD Tree Based on Presorted Results", Complexity Volume 2020, Article ID 8883945, https://doi.org/10.1155/2020/8883945

All three of the above-listed arXiv articles include C++ implementations of the improvements that followed the publication of those algorithms in the JCGT article and are described as follows. Those same improvements are available at this Github web page.

The test_kdtree.cpp file and associated .h files (kdTree.h, kdTreeNode.h, kdTreeNlogn.h, kdTreeKnlogn.h, kdTreeYuCao.h, kdTreeHeapSort.h and kdTreeMergeSort.h) build and test a static k-d tree, which implements a set, via the O[knlog(n)], O[nlog(n)], or O[knlog(n)] + O[nlog(n)] algorithm.

The test_kdmap.cpp file and associated .h files (kdMap.h, kdMapNode.h, kdMapNlogn.h, kdMapKnlogn.h, kdMapHeapSort.h and kdMapMergeSort.h) build and test a static k-d tree-based key-to-multiple-value map via either the O[knlog(n)] or the O[nlog(n)] algorithm.

See the test_kdtree.cpp and test_kdmap.cpp files for compilation instructions, explanation of -D compilation defines, and explanation of command-line options.

The TestKdTree.java file and associated .java files (KdTree.java, KdTreeNlogn.java, KdTreeKnlogn.java, KdNode.java, MergeSort.java, NearestNeighborHeap.java, Pair.java, Paire.java and Constants.java) build and test a static k-d tree-based key-to-multiple-value map. See the comments in TestKdTree.java for an explanation of the configuration constants in Constants.java.


